Predictive Probability Density Mapping for Search and Rescue Using An Agent-Based Approach with Sparse Data

Predicting the location where a lost person could be found is crucial for search and rescue operations with limited resources. To improve the precision and efficiency of these predictions, simulated agents can be created to emulate the behavior of the lost person. Within this study, we introduce an innovative agent-based model designed to replicate diverse psychological profiles of lost persons, allowing these agents to navigate real-world landscapes while making decisions autonomously without the need for location-specific training. The probability distribution map depicting the potential location of the lost person emerges through a combination of Monte Carlo simulations and mobility-time-based sampling. Validation of the model is achieved using real-world Search and Rescue data to train a Gaussian Process model. This allows generalization of the data to sample initial starting points for the agents during validation. Comparative analysis with historical data showcases promising outcomes relative to alternative methods. This work introduces a flexible agent that can be employed in search and rescue operations, offering adaptability across various geographical locations.

==> sections/DOE/figures/gp_pdm_fitting_with_sampling.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "4f3af55f-7d62-46b1-9967-b506dae750a9",
   "metadata": {},
   "source": [
    "# Fitting a GP Kernel to a dataset then sampling $N$ test points"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a63f3163-f745-42bc-bd7a-3109902d70ca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "('2.1.1+cu121', '1.11')"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# !pip uninstall -y gpytorch torch torchvision torchaudio\n",
    "# !pip cache remove \"*\"\n",
    "# !pip install torch gpytorch\n",
    "import torch\n",
    "import gpytorch\n",
    "\n",
    "torch.__version__, gpytorch.__version__"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8c8cc2fa-b12c-4c12-a1bc-2f977541c306",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "device(type='cuda')"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "device = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "device"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "bfa60f6d-e787-49a3-a40b-0814df328fff",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as scp\n",
    "import pandas as pd\n",
    "from tqdm import trange"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "97cefd7f-d2ca-46e7-ab8b-af1f9978c334",
   "metadata": {},
   "outputs": [],
   "source": [
    "!pip install --quiet contextily rasterio\n",
    "import geopandas as gpd\n",
    "from shapely.geometry import box, Point\n",
    "import contextily as cx\n",
    "import rasterio as rio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f37450bd-7060-419d-aa99-53e66ab74b66",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib widget\n",
    "import seaborn as sns\n",
    "from matplotlib import cm\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits import mplot3d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6186e097-ac75-4d6f-9829-b2068fcbea58",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Activity</th>\n",
       "      <th>Age</th>\n",
       "      <th>geometry</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Hillwalking (winter)</td>\n",
       "      <td>26-35</td>\n",
       "      <td>POINT (199432.894 638908.006)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Hillwalking (winter)</td>\n",
       "      <td>17-25</td>\n",
       "      <td>POINT (199432.894 638908.006)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>None</td>\n",
       "      <td>None</td>\n",
       "      <td>POINT (199833.834 639507.950)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>None</td>\n",
       "      <td>None</td>\n",
       "      <td>POINT (200535.696 638207.834)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Cycling (any)</td>\n",
       "      <td>0-16</td>\n",
       "      <td>POINT (200535.715 638007.833)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>156</th>\n",
       "      <td>Hillwalking (summer)</td>\n",
       "      <td>36-45</td>\n",
       "      <td>POINT (199633.169 641207.993)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>157</th>\n",
       "      <td>Hillwalking (summer)</td>\n",
       "      <td>36-45</td>\n",
       "      <td>POINT (199633.169 641207.993)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>158</th>\n",
       "      <td>Hillwalking (summer)</td>\n",
       "      <td>0-16</td>\n",
       "      <td>POINT (199131.888 641508.072)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>159</th>\n",
       "      <td>None</td>\n",
       "      <td>56-65</td>\n",
       "      <td>POINT (199933.956 640807.944)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>160</th>\n",
       "      <td>Hillwalking (summer)</td>\n",
       "      <td>26-35</td>\n",
       "      <td>POINT (199833.688 641007.961)</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>161 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 Activity    Age                       geometry\n",
       "0    Hillwalking (winter)  26-35  POINT (199432.894 638908.006)\n",
       "1    Hillwalking (winter)  17-25  POINT (199432.894 638908.006)\n",
       "2                    None   None  POINT (199833.834 639507.950)\n",
       "3                    None   None  POINT (200535.696 638207.834)\n",
       "4           Cycling (any)   0-16  POINT (200535.715 638007.833)\n",
       "..                    ...    ...                            ...\n",
       "156  Hillwalking (summer)  36-45  POINT (199633.169 641207.993)\n",
       "157  Hillwalking (summer)  36-45  POINT (199633.169 641207.993)\n",
       "158  Hillwalking (summer)   0-16  POINT (199131.888 641508.072)\n",
       "159                  None  56-65  POINT (199933.956 640807.944)\n",
       "160  Hillwalking (summer)  26-35  POINT (199833.688 641007.961)\n",
       "\n",
       "[161 rows x 3 columns]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mask = box(minx=186130.,miny=618842.5,maxx=206925.5,maxy=652393.) # Isle of Arran in EPSG:27700\n",
    "gdf = gpd.read_file(\"smr_pls.gpkg\", mask=mask)\n",
    "gdf"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2f06c65c-1063-4b2b-94f0-6330e1ea1e64",
   "metadata": {},
   "source": [
    "## Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5704b64a-7304-4a25-93fe-ab64c4b97ebf",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_bivariate_normal(n, scale=3,min_mean=-10, max_mean=10):\n",
    "    cov = np.eye(2)*scale*(0.2+np.random.rand())    \n",
    "    mean =  np.random.randint(min_mean,max_mean, (2,))\n",
    "    return np.random.multivariate_normal(mean, cov, n)\n",
    "\n",
    "def make_range(pts):\n",
    "    return ((pts[:,0].min(),pts[:,0].max()),(pts[:,1].min(),pts[:,1].max()))\n",
    "\n",
    "N = 20\n",
    "\n",
    "def make_hist(data,r = None, bins = (N,N)):\n",
    "    return np.histogram2d(data[:,0], data[:,1], range=r if r is not None else make_range(data),density=True, bins=bins)\n",
    "\n",
    "pts = np.vstack([gdf.geometry.x,gdf.geometry.y]).T\n",
    "minx,miny,maxx,maxy = mask.bounds\n",
    "\n",
    "data = make_hist(pts, [[minx,maxx],[miny,maxy]])[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "c5ad1be4-553c-46b0-8271-35a7b6c7a61b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a74b4c4c07754a87adfd7a29ea3bd369",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAoAAAAHgCAYAAAA10dzkAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOz9eZgcV3nvgX9OVfW+zb5ql8eSvEqWF2TL2Mb+YbMkKOGamBhu4DqYELAxEEhYL2BiAjyAbfIDX2eF+wOcGC4OOCBwHK8ghFe8y7LW0ex77921nN8fPd2anume6ZnpGc1yPs8zj9TVp6pO90xXf+t9z/t9hZRSolAoFAqFQqFYNWinegIKhUKhUCgUisVFCUCFQqFQKBSKVYYSgAqFQqFQKBSrDCUAFQqFQqFQKFYZSgAqFAqFQqFQrDKUAFQoFAqFQqFYZSgBqFAoFAqFQrHKUAJQoVAoFAqFYpWhBKBCoVAoFArFKkMJQIVCoVAoFIpVhhKACoVCoVAoFKsMJQAVCoVCoVAoVhlKACoUCoVCoVCsMpQAVCgUCoVCoVhlKAGoUCgUCoVCscpQAlChUCgUCoVilaEEoEKhUCgUCsUqQwlAhUKhUCgUilWGEoAKhUKhUCgUqwwlABUKhUKhUChWGUoAKhQKhUKhUKwylABUKBQKhUKhWGUoAahQKBQKhUKxylACUKFQKBQKhWKVoQSgQqFQKBQKxSpDCUCFQqFQKBSKVYYSgAqFQqFQKBSrDCUAFQqFQqFQKFYZSgAqFAqFQqFQrDKUAFQoFAqFQqFYZSgBqFAoFAqFQrHKUAJQoVAoFAqFYpWhBKBCoVAoFArFKkMJQIVCoVAoFIpVhhKACoVCoVAoFKsMJQAVCoVCoVAoVhlKACoUCoVCoVCsMpQAVCgUCoVCoVhlKAGoUCgUCoVCscpQAlChUCgUCoVilaEEoEKhUCgUCsUqQwlAhUKhUCgUilWGEoAKhUKhUCgUqwwlABUKhUKhUChWGUoAKhQKhUKhUKwylABUKBQKhUKhWGUoAahQKBQKhUKxylACUKFQKBQKhWKVoQSgQqFQKBQKxSpDCUCFQqFQKBSKVYYSgAqFQqFQKBSrDCUAFQqFQqFQKFYZSgAqFAqFQqFQrDKUAFQoFAqFQqFYZSgBqFAoFAqFQrHKUAJQoVAoFAqFYpVhnOoJKBQKhWJ6HMehu7ubUCiEEOJUT0ehWFJIKYnFYrS1taFpKq5VKUoAKhQKxRKnu7ubtWvXnuppKBRLms7OTtasWXOqp7FsUAJQoVAoljihUAiAz//n/XgDgQU9l5QSAMtx0IVAjP8sJI7jIAFdRW8UcyCdSPD5t7y18DlRVIYSgPNApWUUilPLakn95K8v3kAAbzC44OeTUiLH/0VKNE1b0Guc7ThIKTF0fcHOoVj5qO/h2aEE4DxQaRmFYmmgUj/VRQiBACTgkLvZXUgRKFBf3grFYqME4DzIh5t382YMXKd4NssPze+b9vlkawNdf/D6GY/T/rPH8PcOVmta0+IkkotyHkVlWJg8zs9V6meBEEKgAbaUOFLmhBoLI9byIlOhUCwOSgDOg/xF0MCFIZQAnC2acE8/IBRB8/hnPlA4gtEXrc6kZsAR5qKcR1EhueVqKnq0gAgh0DUNR8qcSBt/r6v5ngshlPhTKBYZ9YlTLFmMZLqycYnKxikUirkhhEAbF4L59Xr5YpFq4IxHGBUKxeKhIoCKJYuvexAjlsQK+qBUtEFKjHgKX8/ArI8tBaRaG7ECXoxEGl/PAEJ9/ygUZRFCFAo1bMdBjBeH5J+b77FVDFehWFyUAFQsWYSUND32DN1vuhikLBaB49GCpsefnbVwi21qp3/3dqzQyfSyEUvS9PizhA53VWPqCsWKJC/0dE1DSolpWbgMAynl/ETgeARQpaQUisVDfd4US5rQ4S7afvEbjHiqaLsRT9G2d9+sBVtsUzvd1+zKRRUnYAV9dF+zi9im9nnPWaFY6eS9AV2GgWXbJy1j5nlMhUKxeKgIoGLJEzrcRfBo97xTtlJA/+7tuQeTv2yEACnp372d4JGcqFQpYoWiPFNSwuMVw3MWcmoNoEKxqCgBqFgWCAn+7tmv9ZtIqrWxKO079SQCK+RnaOc2xs7YVDJFHHj+1XnNQaFYSeRFoCZEURRwLiKwmvLPkZKuAZNE2ibg1WlvdBWqlxUKRQ4lABWrBivgrWjc0IVnTt13PEXcmk4TPHi82lNTKJYt+XSwlBI7bxMz2zWBVSwCOXgizcPPxoinnMK2oE/j8u0hOtZUdg1QKFYDag2gYtUwK7uYUiliYODKC5EqkqBQlETXtLmtCZQS6Tgzjyux38SfgydS3L9vrEj8AcRTDvfvG+NoVwYXOTPron0VilWIEoCKVYOvZwAjlix/wZcFV+HSzwuBFQ6SWtO8MBNUKJYxhcIQXcdxHJzZeAXOxgh6XLQZSCIujXa3RqPboN7t5rHfJ6bd9dfPJ7hqTRuXtjZxZm0NzT4vQV07KQgVilWESgErlgRSCFJtDVh+L0Yyja97EFHlC7KQOduY7mt2lbWVqQQ7OH0LO4VitZPvHGI7DnoFPYTzxtKVSECvrtHm97M24CYd7aTGH8aSNq/02Ywl7Wn37Y+ZdA1med3GWmQNmI5DPGvy0sgoB0ejmJOvCwrFCkYJQMUpIy/6YhvaiG1Zj+0/uT7HiCVpeuyZqvvyhQ530bZ331QfwHiKyEuHGbrorBmPMXbmacROX4/3RD81z7yCNpfUlUKxQsmLPQ1woODvN50IzBeRTIcOrAn4OKu+jmafF8cxSbjXIDSNtJmkZ6yvovl1joxx4YYwmtDx6Dpur8ZFzY3Uez28MDzKSCarRKBiVaAEoOKUEO9Yx8BVrytblWsFfXS/6WLafvGbBRGBwSNdU2xeYpvawXGgXCpqPDqQGvcKTGzZwNAV51PzxIs0PvJUVeeoUCx38rYwtuMUxF05ESjzfYZLffbGC0o2hUPsam7ErQsyVpKMmcbGQjq5jiQ1FQbmIz6bWHqMoDeCjp5LW2sa22praPR62dfTT28mk0tfKyGoWMGoNYCKRSfesY6ePVdMMWMuYvzC23/pjgUpusjbyoQPduLvHiC+sZ2eq3eVv+CXSxELweiFZzFw2c6qz1GhWO6ICf2Dp10TKASi3I2XEKzxeTm/qR6PoZHMxohnophOFslJ25ldmxtpCEx/rWgK6ZzT7iVrp4mnR7GlXehiIoSg3ufhktYGzoyE8OTno9YGKlYoSgAqFhUpBANXXpR7MJOwG/flS7U1LPCcpjGInjSfcttGLzgTp9JF7ArFKkIIgaHrBZuYkpSrxpWSkGGwo6meoKGTMVOkzWTJQ7gMg5uumP5acdPlDeha7jObtTMkMlGkdArC1LJNevtfodVIsLulnlaPGyklnf1ZXjmeorM/i6MEoWKFoFLAimnRAoFZjXcS01fhpdY0Y4Vnd0zL753xuPMh3bFheoNomFkYCsHY2y6n7kSxWbV84vkqzFChWN7kI4H5whBtPOI2kVKyyq1pnBEJ4HaSpEyHtJkoRP1KneOK00NobxXc+fAQA/GTBSFNIZ2bLm/gso7ia0/GSqEJDb87hIaGrhmEfGF6ho7h9w0THarhXx8ZZnRCcYnyFFSsFJQAVCwqc6mgNZKz8O+bA5UaRM9Eoi6CZ7xnse12YWRNvEJUvZpZoViOFK0JnGQWLSYbQUtJyNA5r7GeGi2NobnI2mlsOX2VL8Blpwe5ZLOf57rSDCUs6gMG567xFSJ/k0mZCbJ2FkMzcOluWhvW4XH7ePDAKF/65dTCkryn4Ft3oUSgYlmjBKBiUdHHBVJFSIkRT+HrHqxqm6jJzMogehpS9RG66iPFx968hsYH96vuIQoFJyOBpmXhMozC+rt8EYg+voxCE4JzG+o4vbYGpEPGThNLj1Z8HkPXOG/dDFH9CdiOie2Y4xFBHa8nyP/5zfTFZw8/G2NzuwdAtZ1TLEuUAFQsKr4TfRjRRC7lOt1Fcjxq1vTYMwhZLulTpTmNG0RbQV/pOc1kED1NtaAV8tOz5wpa73tIiUCFYhyXYWDZNrquIzgpDPO4pSQwvl5QCI1cfFBQ3Y7BpXGkzW+PDtIXy047Lp5y2P9SnBeOpFXbOcWypOqr1ru6unjXu95FfX09Pp+Ps88+myeffLLw/Hve855CxVX+55prrik6xvDwMNdffz3hcJiamhpuuOEG4vF40ZjnnnuOSy+9FK/Xy9q1a/nqV786ZS733nsvW7duxev1cvbZZ/Pzn/+86HkpJZ/73OdobW3F5/Nx1VVXcfDgwSq+G4rJCClpfHB/7sE0qVEjnloQC5jSc8oZRJec08THZRapV1I4olrIKRQ58mlfXdOQE6qDC8UVUtLs9eB161i2DQLchhePsXiCaigxc6oZ4LcvJcu2nTt4YmGXrigU86WqAnBkZIRLLrkEl8vFL37xC1566SW+/vWvU1tbWzTummuuoaenp/Dzwx/+sOj566+/nhdffJEHHniA+++/n0cffZQbb7yx8Hw0GuWNb3wj69ev56mnnuJrX/san//857n77rsLY37zm9/wzne+kxtuuIFnnnmGPXv2sGfPHl544YXCmK9+9avceeed3HXXXezfv59AIMDVV19NOq0+uAtJ8OBxWu97CGNSOlhLpql55gBrf/IQm773n4si/vLkDaInz8mIp2jbu4+2vfsQpjV1x0pEnWohp1AUkb/5RwikdArb8iQti6xpkbVtkCAQBDxhXLp7UeZXH9DnfYyHn42pimHFkkbIWXXsnp6/+Zu/4de//jWPPfZY2THvec97GB0d5b777iv5/Msvv8wZZ5zBE088wfnnnw/A3r17efOb38yJEydoa2vjO9/5Dp/+9Kfp7e3F7XYXzn3ffffxyiuvAPAnf/InJBIJ7r///sKxX/e617F9+3buuusupJS0tbXxsY99jL/6q78CYGxsjObmZv71X/+V6667bsbXG41GiUQiXM7bMISrovdouVHtKuCJiECg4vZvTrK09UM1mPgapWCKQbSQJ5+L7zqHWEs9Wb+XTCQ4q/O0/OwRQi8fqebUVz2WNHmY/2BsbIxwOHyqp7Ng5K81f/fwQ3iDs/u7W8qI8bV/luMU+ghDTgy2CNjWUMva2lrc49tNO0s0PYJpW+NFHjb1gZy3X7kij7lgO5J3/OPxokriufA/LqtlbdPiiNbVTDoe528uv2LFXweqTVUjgD/96U85//zzufbaa2lqamLHjh38wz/8w5RxDz/8ME1NTWzZsoUPfOADDA0NFZ7bt28fNTU1BfEHcNVVV6FpGvv37y+Mef3rX18QfwBXX301Bw4cYGRkpDDmqquuKjrv1Vdfzb59+wA4cuQIvb29RWMikQgXXXRRYcxkMpkM0Wi06Ecxd4SU+LvGzZi7BpZEtexkg2ghi58LjsZpfeUYjXOITs6qAEahWOlIiW2aOKaJk0ljpVJkkwkS0TFsy+TlgUEe7+zmocNHefxYJ0909XLPsyf421/2suf/HOPD9/bwxZ/38+F7e3jHPx7nkYPVs4rSNcHNM3gKVsKjv4/y5IE4lmoXqViCVFUAHj58mO985zt0dHTwy1/+kg984APcfPPNfPe73y2Mueaaa/je977Hgw8+yFe+8hUeeeQR3vSmN2HbuTut3t5empqaio5rGAZ1dXX09vYWxjQ3F6fT8o9nGjPx+Yn7lRozmS9/+ctEIpHCz9q1ayt/cxQrCt9oHCOdraxLgJQY0Ti+E5X1KlUoVhx5o2cpMbAIahnWxAfZONhPQ3SUpniMukQMr23j83gREjweNzHL5oW+Af7j+V4++P1D3Paf3fzihRhjk9bdDcRtPvuzvqqKwMs6Atz6B800BovTwU0hnTecXlmFcf+ozWPPJfjWjwd49Pexqs1NoagGVa0CdhyH888/n9tuuw2AHTt28MILL3DXXXfxZ3/2ZwBFqdWzzz6bc845h82bN/Pwww9z5ZVXVnM6VeeTn/wkH/3oRwuPo9GoEoGrFAE0Huyk56xN0xeCjAvExgd/tyQinArFoiElIPHqNgGRxW9IatyCRo9BxBvA31iHSIPUNKx0muiJTgaHBji0fgMjmoHP5QIpOT6ic//TlWVbvvXwILs3+6uWDr6sI8DugqdgLt08mrL53/f3z/pYT72aW8by+nNDVZmbQjFfqioAW1tbOeOMM4q2bdu2jR//+Mdl99m0aRMNDQ289tprXHnllbS0tNDfX/zhsiyL4eFhWlpaAGhpaaGvrziakn8805iJz+e3tba2Fo3Zvn17ybl6PB48Hk/Z16JYXYQGR+GFwwx0rMXyll7nY8QSND74O2UBo1hdSIkQsMad5Mw6HxFvI27di9vwo2se8smnvAfgULQPj38d7Ud7MAYH6G5qRvP7iaYzPPT7+PTnmkB/zOa5rjQ71s7ecL4cuiYKx8uvDZwrT72a5OKzAxiqbaRiCVDVv8JLLrmEAwcOFG179dVXWb9+fdl9Tpw4wdDQUEGE7dq1i9HRUZ566qnCmP/+7//GcRwuuuiiwphHH30U0zQLYx544AG2bNlSqDjetWsXDz74YNG5HnjgAXbt2gXAxo0baWlpKRoTjUbZv39/YYxCMROhwVE27nueNc8coOXFw7Q/c4D28f+veeYAG/7Pj5X4U6w6BJJ1ngQ7G8PU+VtwpBvL0dE0LxO/dqSUZMw0r3W9QNdYJ/4tp9ES9LGtv4ezsfFlPVNsVmaiUguXufBcV3rehSG/P7hwBW0KxWyoagTwIx/5CBdffDG33XYb73jHO/jd737H3XffXbBnicfjfOELX+Dtb387LS0tHDp0iE984hOcdtppXH311UAuYnjNNdfwvve9j7vuugvTNPnQhz7EddddR1tbGwB/+qd/yhe+8AVuuOEG/vqv/5oXXniBO+64g29+85uFuXz4wx/msssu4+tf/zpvectbuOeee3jyyScLcxFCcMstt/ClL32Jjo4ONm7cyGc/+1na2trYs2dPNd8WxQpHAP7R0lGKKhbZKxRLn/G/9zZPmu31AXTdT8rMCR7bsTBMF0JoSCmR0kHikDHT6LrBWGKYV/tepqGtCfeoG+vwYUbis3MhgNIWLrrQ0TRjvB2dhqZpaEJHIEiZCSzHLHGkqVRDXHb3mzTXZmlpMOgZtFQHEcUpo6oC8IILLuAnP/kJn/zkJ/niF7/Ixo0buf3227n++usB0HWd5557ju9+97uMjo7S1tbGG9/4Rm699dai1Or3v/99PvShD3HllVeiaRpvf/vbufPOOwvPRyIRfvWrX/HBD36QnTt30tDQwOc+97kir8CLL76YH/zgB3zmM5/hU5/6FB0dHdx3332cddZZhTGf+MQnSCQS3HjjjYyOjrJ792727t2L16sc3GdiOrsUhUKxeoloKc6pc+EywtjyZPROIolnxqaMl1LS1rSBVDpOLDHKa70v4zY8BJp8uKOjQOUisCmUs4SZiK4ZhL216JrBpI7D48/rRNOjOBP6DOeMqQGRi1fmPQqr4Q/4Wm+W13qzU/qaqA4iisWmqj6Aq43V6gMY29RO/+7tuXZu4xixJE2PP0vg+VcrP7a/8l6di+UDOBPyjE2zOrZ84vnZTkcxC5QP4BJCSlzCZmdthrXhZiyn8q+W/NdQ1kzTPXCMdCZF1kwjpeDzDzUynKosMnbrHzRzWcfEz7Mg4A7hMbxoQkPTpgo4KSUpM0E8EyUvyaSUZByJlODVRUEAVssfcDreuiuiROAsUT6Ac0OtRFUAIIUgubaF2LaNJNe2lG1bFtvUTvc1u3J9cydgBX10X7OLeMe6xZiuQkFapniJ3Frh5uZm1XbylCNZ40nSGgjNSvzByc4gbpeXdS0drG/rIByoRRPw9jNntk9pCbv5yp51k8QfaGgkUlFiyVEc6ZRdkuF1+fG5Tt6QCiHwaAKvXnwdrJY/4HSoDiKKxUIJQAXxjnUcff//oOud19D7B5fR9c5rOPr+/zFFzEkB/bu35x5MFoiq561iETFllid5CG08pbd//37VdvJUIiUh3WRzxAVi7tErIQS6ruPzBGhr2kA4VMd5bRY3XWzRECj+ugp74A/Pgi+9RedHf76BN5/ZikvzoAkdTWi4dQ8Rfx0g6Bzu4thQF6OpGEkzQ9a2CmJQCFFoNedzBYrmUmhZN4Hp/AGvOz+CzzW/61885dA1UNmaRIViPqgU8DxYCSngeMc6evZckXsw8UKXX8y9d1+hJ2+yrZHOP7p8xmO2/3Av/s7SZtoTqTQF7GiCkS3rMWuCuEbjRJ55Ba2KzvoqBbz8OCifZ4xBtrO7bAp4JbadXHIp4PHrhIHDOeEY68INCK06VllSSmzH5kTvIWKJUeojraS1LRzrH0OLDtJRA+6AB1MDl89H2BNEFxoNDbW5tXtCx7RMjvQeQU9m8SQyZDJp8Hrwt7RRU9+E3+0uKrxwpEMiEyNlJiheoTcV25FT2tFpAixH8kxnil+9HOfYkMmB/uysX/ubLgqzdV31rGxWOioFPDeqWgSiWB7kBY8UMHDV63IbS0X0pKT/knPwv3AQISWm0UQl2MHKLlyVrOsbuGwnoxecCRN8swbfcAHu7DD+7GDZ/Rq/U7qdX8l5zKJ/MUrQLQkG6aaOZl7kCQB2797NTTfdxPve976icfm2k7W1tbzhDW/gS1/6EvX19cDMbSf/6I/+qGzbya985SuMjIxQW1vLvn37igzi82PywnOmtpOVCMCligSQkjqvSWvAhxDV63srhEATGi7DzbqWDiL+OhprajmnxcfAoIGQYKXT6KkEjpNgLCuJBHLiOJYcYyQRZbS/D1/PMH5/AFETxPAHceJJrJdfpK+ml8jpW6gPhgpRPoHA7w5i2pkZK4Mn+gPmcaRE1wQXbghw4YYAz3Sm+PC9PbN+7QGPNr3BvEJRBZQAXMWkWhuLCjmmIARWOEhqTTP+zt6Ke9lWq+ftwGU7Gb3wrJLPZd11ANOKQMXKJUWCLg6zhs0A3HDDDdx888243e5C16FrrrmGP/7jP2bjxo0cOnSIT33qU7zpTW9i37596LpecdvJjRs3Fo2Z2HaytrZ2QdpOZjIZMplM4fFS7jsuBNQYGQy9dubBsz62oKm+Ha/hozaY+135fF7WrV2T6yzn2CR7ehg7dJBsswvbq/NK1wHGuo9ixC3qbZ3a0zqQjWGkkIWYnkxnyLx6jJGXX8R/zrn4PL5CuldDw6W7K7aGKZrvpCrjc9q9NAb1WRWN1AUM1jbMv9pYoZgJtQZwFWMFKlurk4/o+U70YUQT5fvfVrHnraNpucgflF1vmHXXoVqsr04kkhA1bCLXeei9731vwTs0z3XXXccf/uEfcvbZZ7Nnzx7uv/9+nnjiCR5++OFTNOvKWcp9xwUQAsKahlfTiBiSdr+BJjwgBNJhpuxp5ecSApfhxsEhY6WKtgsBmq4TaG/Du7EN5+hxsi+9ir9ziDUpL1vWbqXh3O3Ipggy5+Vycl2f14Nnywb0RIyRE8dwZPGVxNDmtqRHiOLL1VyKRj7yhmbOaqjDpWmV9RpXKOaIEoCrGCNR2QL0fERPSEnjg/tzGydfmKrc83Zsx9Zc2rdcCmT8Spt11cz7XIrlhwcfAYrX+mzbto3jx8t3XZnYdhI4JW0ny42ZzCc/+UnGxsYKP52dnWVf12LjBiK2RYOAddkMp2kCGfOQjNkkRrPER9M4s6wCnomch2CUZDaORCKlJGFZdCdTmBJcgUaCp20l0NBIuGUN7bsuwbt5PVbIhSxhUCqEQHjceNY0k+jqJpFOFBWFGLqrpGfgXChXNDK5XXFTSB+3sfFydm2ATcHZm2ArFLNBpYBXMb6eAYxYMmfpUkpoSYkRSxRF9IIHj9N630MMXHkRVvjkBaraPW/NmsoWujta9dYcKZYPEepJUmwPMp+2kzt37gRKt5389Kc/jWmauFy5qFC5tpO33HJL4Vzl2k7m+4zn205+4AMfKDnXpdx33AIyug6ORDNcuHQHDQPpSDLZDC7DNaVydr7kOofYJLJRbMfC7wnRGU/wRP8Qp0VC7KirIRAJI3SduGUxYmVx0nGEdKa5hxTotWH0Y92MDvbhafPi1l3jaw91dM2YUxq4FJd1BNi92V9UNHJmq4cXezJFRSS6lrOHNu0Um2tCHE0kydi2WguoWBCUAFzFCAlNjz9L9zW7pi44niaiFzx4nMBrnaTWNGMHfejxFL4TfVWJ/OVxlWmtNpmsHsZP/8wDFSuKdXTwJA9xjJzx+L333qvaTi4SNjCAQEiJAJq8FvVBP6PJJMPRTmqC9ficehzbwWW4qyIGbdsinU3icfuQUmI5JhHdYWtYJ2UlGU5Lgi4Xmq2hCw1pp4ibJgFDoE8TyRNuF57mehLHOjkRCLGuthEDDU1oeAwfdtZGVmmhSamikcmPC6/XsQgaEDF0+u2FM51WrG5UCniVEzrcRdvefRiTCjeMeIq2vfvKRvSElPg7ewm9fAR/Z29VxR9A5JlXwHGmXwMjJWgao/7TqnpuxdInIuo4h130cwLI+eyVajv5h3/4h5x++unccMMN7Ny5k8cee2xK28mtW7dy5ZVX8uY3v5ndu3cXefzl204eOXKEnTt38rGPfaxs28m7776bc889lx/96Ecl207edNNN3HjjjVxwwQXE4/Fl33Yy/8nUhcTnCRH0Rgj764glR+nqP0IyffImzh63RvmvV+I805nCnmWKWCKJJcY43vMaY7EhEukYOhbrAwZbwwYGJhkrRcpMkMzGEFi4NMjOcB4hBK62Jjy2Bf29jKVPOhP43UGC3gi6diriJBINi9NqI+jjjgwKRbVRPoDzYLn6AJbyvSvX23dWFilVpqgKuFwUYfzP1xN/lYn30rOxgVEsX1QruIXBsSwcy8LtduNIiRACKeBknWuuUa6B5NImyYa6TeiaG8exGUsMk7aS6LqOEIJHX0ty50ODRZWwjUGdm69omNK5oxwFT8C+w8QSo3jdPta0bMLr9peNMGZtiS0lPmP6OIeUEntolMyhTpytp9PY2EbQ7UUTohBtTGSiZO3MtMepNprQcLsi/LpnkOOJlEoDT4PyAZwbKgWsAHLpYH/3wKmeRhGNjzzF6I6t4J5GXI9fFDP+TfiShxdpZgrFysY2TTQhSCXiZLMmfq+XZCaN1+NFSoljWxgeDy93xnjtqIfm0EHOWxdhY10N7aFGHOmQMhP88qV+Pvuzqa4AA3Gbz/6sr0Tv3tIIIdA1nea69lw6OJNkYLiHxtpWvJ4yIrDCwJkQAr2uBlcsSebgIQYdB6uxjbDHhy4EhuYi5K0lmh7BXEQR6EgHx05xbmM9g5lekpalRKCiqigBqFjaaBWuUhDKN0uhqBaGx4O0LHSXm4Dbg3QcPB4vuq5jOw5H+wSPvRwnnpJAGkgT9I7ysask79wZQkPDawS586GXpz3Ptx4eZPdm/3jxw/QIIfB6/Kxv7SBrZjBtE00r/7nXBWRkLsI30zpEoQlc61pAE5gHDjLWO0h6zToCtXUEPJ7xbiGLnyzL2hnCbg/bIiF+PzyKpcyhFVVECUDFkkZkskijgs4iUi2UViiqhdA0hNtdtEg8L7UOnUjzi6enWkjF05Iv3n+Mer+fN25r4Knjo/TFpm+D1h+zea4rXbYYYsq8hMAwXBhG+axA1nK47/dRukZNGkIG1+4I43XNfIModB3XulaMxlqsvmGyr7xIxuNlbM1avPW1WI6JzsxisrpIMlaCrXVhHCF4fmhYiUBF1VACULGkaf/nn3LiQ+/IPShjVQPgUelfhWLBcaTk4Wdj0465be8hXn9aiK6xyir5hxLVu3n79qND/PtTY0ys/finX4/wjp0R/vL19TPuL4RA+H24NrRhtDViD4xgvnaARG8AZ00L+LwEDIr6By80tmORMaNsqwliOw4vjkaxHUeJQMW8UVXAiiWNL5UCy8o9KGM+jeOg2qYrFAtDwSBZSgaH0sRT5W1RJNAbzfLQqycIuCtbL1cfqM7yjW8/OsQ9TxaLPwBHwj1PjvHtR4cqPpYQAs3jxmhvwnv26RguHf2VQ9h9QySzNs4i107mReCWiIezakIYSvwpqoASgIolT8c3v5+zhCmF41CTfG1xJ6RQrHSkBCnRkPg0h0YjRYd3kHCmMs/N3liWs9s8U7pfTKYplDNAni9Zy+Hfnxqbdsy/PzVG1pqdp1+ubZwb9+Z1uDevxd3bh/nKYRKxFIttoOFIB8tOsDmkcW59GI9A2cMo5oUSgIplQU3yNTzxV8E2c2LQNvHEX1XiT6GoBuOCzy1sQiRpdsU5zTvCOYEhtrqO02odRYv14qWyqF6NXyflwAcvnz7tetPlDRUVgMzEfb+PTon8TcaRuXGzRQiB0AR6XQTv2afj93uwX3qNbPcA0rQWXQhKabI+INhRH8Fn6EoEKuaMEoCKZYMPqEkepiZxkJrkYZX2VSjmi5QIJBHDYp1riG3uLjZpJ2gyT+CKd2HFhtEdD0F/CwF/Pa/ftnbmqF5Q56J1Pny64IKNfj73lsYp+5zse1udfrfdY1ZF4/6/jwzP+RxCCITbhXvzWoId63D6h0i++BpWNH4KRKDFmoDGjroIHmUUrZgjqghEoVAoVhvjgsGtWTTrUdb7TCLeenyejaQyKY70voIjBc21a4gE6xBCQ0oHITRuvsJX0tsvz01XNGDoudhCQMBFmwJcvCnAKz1phpPOpL631aEtUtlXmQSuvP0wD96yaU7nEUKAyEUD9UgQs2eA7CtHYE0zRmsjolLbqipgO1nWBHxIUc8zA8OkVWGIYpaoCKBCoVCsJqREF5JWY4QO/Rg1Zj91/nW0NWyjLtRCKBChoaaFda0dREL1aFquo0f+38s6Atz6B80VRfUEEDAEEtjS5uXKLQF2rPVVVfwB7Dk3TKWHNB3oHk7NPHAahBAIw8C1pgXvlo2Y3QOYx3qQ5dYqLxC2k6Ej4md7jZs6lyik8hWKSlARQIVCoVgtSIkhHNa4hghm+kllHPyeEH5vmKyVxrRNsnaWukgTQFnPu8s6Auze7Oe5rjRDCbtsVE+Mpyf9hiBpS0wH3Avg2e42NN6xM8I9T05fCJLnz3/Yw88/OHMUUEJBUJV6L4QQaJEgrq0bMF85gjB0jDXNi+YV6EiHscQgmbHDbPQ1Y0k3UUt5oioqQwnAVcip7O87V5q/99ysxi/UfXipPsrTzmMZvteKFYqUBHWTda5hjMwo8bSDy3DTVN9OxkmRSZ+MilUiYHRNVGTgnD+WSwPTkbhkZcefLX/5+nr+7cmxivp1pKb3p0ZKiQQSlsSlCVzaSSPsyeNSmQT90S7CrWHo6kMLB9HCgUURgbkeyRYbW7fg94RpMSVP9Q/Qn8rijKerFYpyqBSwQqFQrFSkRJOSoO6w0ZfkNL0LJz5IKm0TDtaytmUzwUBkUabiErlK3IVMkgY8lY3zuWceYzqgiZxwLfVFKaUknUnS1XeUsfgwg9YYsqmW7OFOWMTqYJfLTcAXwu/xIzJDNJldrPVKDE0VhyimRwlAxbJDCki2NRLtWEuyrRGpbnIVimLG14LVug221zhcGInRLIdIxBJompfm+rWsbTmNoD+CJhbva0ATYDssmDj6x3e2Vm2cWwO/LtCFmBLNk1KSyabo6j9KMp3rjJIx0zj1IYTHTebQ8fwLnf2LmAX5eaXNFCPxIY72vkI83ocveYxNrgxBXeQnvKDzUCxPVApYsayIbWqnf/d2rJC/sM2IJWl6/FlCh7sW/PxSQKq1ESvgxUik8fUMINS1VbHUEIJGl2BHbQbDSdM1OIxp23g9ARpqW4kE68aHLd7dkxC5VGrWkbhYmPO21fnGU83lx7i03LjpmO59kVKSNTN09x8lkTrpK+g4Nhk7Q2DzWjIvvIbZM4BrTfMCvdJiMmaKE31HSKZz7fey2TiGc4TN4XWcsIIMmWpdoGIqSgAqlg2xTe10X7NrynYr6KP7ml207d23oCIw3rGOgated8rEp0JREVKiI9noTxIbHWYkkcJleFjX2oGu6bgM16IKv0lTG19Lt3Dnf/CWTVx5++GSItClMWcLGMiJP9PK0j1wjFhyasFJMh2nLtKE+7R1ZF45jBbwotdGFvT9dhwHy7awbLNou2VlSY0dY11tB3HHRcZWNjGKYlQKWLEskAL6d2/PPZh8ERt/3L97+4Klg+Md6+jZcwVWsDhykBefsU3tC3NihWI2SIkQ0GREycROMBiLEfCFaW1ch9ftw2W4EQuU8pVSEjMdRjJ2yRRvrrAiN7+F1iEP3rKJe97TStADuoCgB+55T+u8xZ9lm/QOHicaHyk5JpoYYWi0D4JeXOtayR4+gcxkF3Q9oO1YpNIJasMNuIzixY2WbZKOHqPdZasve8UUVARQsSxItTYWRd6mIARWyE+qtRF/90BVzy2FYODKiwrnmXxepKR/93aCR7pUOlhxymnUxmimj3Ra0lDTSmNdG5rQFiXqpwkYyjoEXBruEqezHPDqixOFaqvzVWT1Ugm5alubvsETjEaHoEytsW1b9A4eJ2tlaKxrQR+LkT18As/pG8BYAP8bwNBdgCSTTdNQ20oqnWA0dnKOmWyCgKuXNt9aTqQsFQVUFFA3BYplgRWorGF8peNmQ2pNM1Y4UP7COUF8KhSnDCkJ6hna9BHCrjBrG9porG1ZNPEnhMCvC9YHDMppPMn0+kNKueht1WZCSokjHQaGuxmODiBnMJpxpMPQSC9dA0ex2+qQ6QxmVx/ScRbktQkhCAVr0TSN4bF+3C4PLsNVNCadGqXOGSUglFG04iQqAqhYFhiJdFXHzQY7WFnX4YUQnwpFRUiJC4sNrkHqDT9+lw9heArdOxYLIQSucqcTAl1IbAf0MsEwW+YE4sLEymZPPm09PNrP4GgvUlZmYiORRBMjZM0M9c01eE7046TSuNe1gc8zy9+JwG14QEpsaeM4DnKSmY4mNBpqW5FS4jY8NNW10zN4HCklfk8ATdNJx7tp9DSRFTWYjlSRQIUSgIrlga9nACOWzK3BK3XhkhIjnsLXU930L4Aer6xt1EKIT4WiEgSwzpeg3e3CrflyrcrIR3uWxpe9lBJbgjFN3qnKHeKqwlhsmL7hEzjO7Ctp09kkPWaaQIOfmlgc+/kDuNe2YjTVg15ZZFYTGkFPBF1oONLBkQ6WY2HZWSzHwnEsHByEEHjcXnoHO/F7Q3gMDwFfGNM2iSVGcKSD7vTQ7NHpFqEF9WNULA+UAFQsC4SEpsefzVUBy0lfaOMpjabHn12QNXi+E30Y0URuDeIii0+FYkakxCeyrHGncet+xHiFrbRNsNNg+BfFimQmsk6uIKNshBDQloBQzSOlJJ6K0jt4HNu2Kt7P0F3UhhuQUjIaG8KyTWJWnFTAoDbgJ9TVg9E/jGtdK3o4APr0UdpcWtwBoaNrBhoSQ3OB4UOSe852bCzHJK6NkTWzOM4Yfm8oF4W0MieP5Vj4nWGCriBRmyVxY6A4dag1gIplQ+hwF21792FMisgZ8dSCWsAIKWl8cH/uweT1MwssPhWKSmj0pAhqU+/nhZQsbO+NynGkxChhqrxUyWRT9PQfI2tmZh48AUc6ZM0MNeEGNrRvoaVhHS7DjeVYDMoYA406VtBN9nAn6d8fwOrqw0lnyq5/lDiY9snedYLceyiEQBMaumbg0t34XIGcMCTXHi6aGC4Sf4XjmUlqhTllu2L1oSKAimVF6HAXwSNdi27GHDx4nNb7HprqAxhPKR9AxSlFlzbNrgya8AKiICKEEDhmCk33IDWtsO1UcirukWxH8lxXmqGETX1A55x2L3oFueaMmSadrWz5Bwh0TUMIDcexiaei1FoNhIN1+L1BhBD0D3dh2xaxTAwRdNHevgktkcHqGcDs7kcPBdGb69HDwSnpYdPO4nOV70OeH6tpOtp4qrj8+2HhlkkMzYOlblpXNUoAKpYdQlJ1q5dKCB48TqhnSHUCUSwdpETXBV5N5vrsOjaWFDmh5ZiYEgKuII5l4jLcGPqpu+QbmsB0JJ5FTEg/cjDBnQ8NMhA/uX6vMahz8xUNXNZRXlBBLpUrhJi2aNbj9hIJ1uNx+3C7POiajmmbSAmvDbnoPzpCY8jFxho3mtDIzyIWH6FHCFoa1uGpPQ0nlcYeHME8cgLTMHCvbUEL+sFlIITAtLNYjjke4ctRSsw31baTyiQ4MXAIa5q0tcyM4DZCWEJJgNWM+u0rFLPgVIlPhaIcmrRxu3y43U2Aht8bRiLpGjxMPBVDz6bxuLxo2txX/EiZq2wVzD2KqOWPI+WiRCIfOZjgsz/rm7J9IG7z2Z/1cesfNE8rAnXNQNf0aYs//L4aauvW4JkQUfzdwQR3PjxUJDrr/JI/3qpx7ngLYkl+faBFW+N6vAE/WsCHq70Zs2eA7JETSMfBqK9Br6/BcbkYs2wMw42hu3AZHgzdXejjnH8/XbqbTa3b8Lr9HO19pWwEU9oZ3G6HpKoGXtUoAahQKBTLGI8uifgbqA+uA3IpvnhmjJpwI5FwwxSRMFccmavSnetRNJFbjShZyEZwOWxHcudDg9OO+dbDg+ze7C+bDjYMg4AvTCabQkqnYAnjSCdnu+PyEAzWk7AkLpckmYrx+KE0X/6vJJNf5XAS/vHpMDecJ9neenJdXjw5xom+w6xtOQ2vxweGjmttC662Rpx4CrOrD/u140jbATH+O9Q0jJoI7oZ6PJEIHk+gSAxqmk5740ZC/gid/YcYHOud0iZOShvdyQLFfoGK1YUSgIoVh6PByM4zMGuCuEbjRJ55Bc1ZGgvhFYrqIlnjzRLy1mFLG9POkMomsBxzXhG/yQgBxriAzDqStCXxGQJDVC4sxfhPXkguJM91pYsicKXoj9k815Vmx9rSPp+6ZrCmeWNB+OWLNPJiUNM03C4vEhga7aVn4ATfebyGXKxz8gsUgOTHL4U4pyVT9PrTmSSmlckJQDFew20YaJEgnkgQHAdsB5k1kY5Emib28BiJV18jKQRGQx2exga84Vo8bj+GpiMQRAL1BNfX0DfSyaGul8iYJ6OBmtDwulxgMtVVQbFqUAJQsaLo33U2I9tPhwlffoNXnE/NEy/S+MhTp3Bm88fRNMZ2bFXCVpFDSny6RVvARdqysDJD2LJyu5K5YjmSl6JZNgQMmr2VWzaPOxIuitffUKIyz77pxgkh0CtZMyklQX+EE/Eoo+np3g/BaFrn0LCHrU02LsNNOpPMVfNqU/crCGtdz1nFuF3jp5PodRGwbOxoHKt/iPgLr5D0+/C0NeOpq8Pt8ePWPeiaQWv9elyGhyM9r5BMx9A1g8aaVjK+Zrr7hgoFQorVhxKAimWBk0jMOGbgsp2M7tgy9QkhGL3wLDS/n6anD0x9vqG24nnYL5bYfxr05qaKxzrrmss+17+pndF1zUV36itF2CrmiJQ0ubL4jAAZa/FMyH26YGvYRWA6R+dJSCmxZM4HcDFiTfWByoRppeOmQwiB1+1D9zQDwzOONzzNbGgLYRguegaOk0iOzapFXEEYugz0ugh6XQSZyWIPjJA+cpz0sRO42ppwN9Tj9QXxGn4aIy1E/LWksgkM3YXXHaA3lcEwxjDVTeSqRUl/xYrA0TRGLzgz92ByOmP88fCZG3GW4V98QfxNZlzYDly2c/EnpTi1SIlbl6zxO2ja4rYgFEJQ49ZxabPz9DMdOet95so57V4ag9OLu6ZQzhKmGgghaAp7Khq7rrGWgC+Ex+WlrXE9Pm8Q08rMqU9wwQ/Q68FY04z3nC24Whsxu/pIPPcysYFeEtkYAB63j5pgA0FfBEM3aPB5afF5cylmxapkGX4dKhRTGduxNZf2LfflMr54emTLhkWd13xx4KT4KyNsRy84E0elcVYZkmZ3ijqvn6XTObc8Drk+v8YiLTXTNcHNVzRMO+amyxsq8gOslJlFp6TOL9kQSeE4NkII3C43fl9oTuJvMkIIhMtAb67He/bpGA21ZA8cRRtNgjPVZNqjaZxVX4vf7Z5qcK9YFVT9W6Orq4t3vetd1NfX4/P5OPvss3nyySdLjv2Lv/gLhBDcfvvtRds3bNhQuLPJ//zd3/1d0ZjnnnuOSy+9FK/Xy9q1a/nqV7865fj33nsvW7duxev1cvbZZ/Pzn/+86HkpJZ/73OdobW3F5/Nx1VVXcfDgwfm9AYpTglkTrGzcBBPnU4kUkGiuI7qxlURzHbLM99Domsac0JtB2I7t2Lpwk1UsLaTEpTlsDIJhhE65ufNMSClJ2xK3Jha1Jd1lHQFu/YPmKaKsKaTPaAEzF2YWnYL3XxxA10XRtsaaFiKh+qrNIy8EjTXNBE7bSPK1I4y+9BJONlskAoUQtAcDbKsJq0jQKqWqawBHRka45JJLuOKKK/jFL35BY2MjBw8epLZ26hqrn/zkJ/z2t7+lra2t5LG++MUv8r73va/wOBQKFf4fjUZ54xvfyFVXXcVdd93F888/z//6X/+LmpoabrzxRgB+85vf8M53vpMvf/nLvPWtb+UHP/gBe/bs4emnn+ass84C4Ktf/Sp33nkn3/3ud9m4cSOf/exnufrqq3nppZfwehc3raKYH67ReGXjYskFnsnMxNY103fhGViBk9WHRiJF4+FuQoOjRWNNb2VppUoFsGIlIGl2paj1hFiIJE5OI0hsmSvayK/bm6vQzEf/fPridyK5rCPA7s3+OXUCmev5bv2D5inm000hnZsun2o+LYTAMBbGikUIQaC1HVfjGsZeeZnRl16i5swz0Vyuk51DgDPqa0nbDi+PjOaaBi7xGwpF9aiqAPzKV77C2rVr+Zd/+ZfCto0bN04Z19XVxU033cQvf/lL3vKWt5Q8VigUoqWlpeRz3//+98lms/zzP/8zbrebM888k2effZZvfOMbBQF4xx13cM011/Dxj38cgFtvvZUHHniAv//7v+euu+5CSsntt9/OZz7zGd72trcB8L3vfY/m5mbuu+8+rrvuunm9F4rFJfLMKwxecX75aFnOgZbaA0cXfW4Tia1rpuvy86Zst/xees7aBC8cLhKBrnRlfUgrFcCKZY6UeDWbjrCGrvsXqLWapDdtczhu4UhJjVtnY9AgMAcBJ6XEcsC1SMUfpdA1UdbqZSFYbNE5HUIIdJ+P0NYOBp55ktGXXiSyZSu611vIrvl0nbPra+iMxYlaC19Frlg6VPX28ac//Snnn38+1157LU1NTezYsYN/+Id/KBrjOA7vfve7+fjHP86ZZ55Z9lh/93d/R319PTt27OBrX/sa1oQ/zH379vH6178et9td2Hb11Vdz4MABRkZGCmOuuuqqomNeffXV7Nu3D4AjR47Q29tbNCYSiXDRRRcVxiiWD5rjUPPEi7kHk9ezjD+ue/EI2ilc7ywF9F14Ru5BmfV8Ax1ri77Ua04MFMRr6YNKcBwiz7xS/QkrliTN7gw13tB4X46FI2NLhjMOR+ImJxJzEwYOkLYXr/hjqZAXnVdtDbJjre+UiD+ArJ1BIsnKFGJNkFish979vybV04N07EJKOOByUVdhtkGxcqhqBPDw4cN85zvf4aMf/Sif+tSneOKJJ7j55ptxu9382Z/9GZCLEhqGwc0331z2ODfffDPnnXcedXV1/OY3v+GTn/wkPT09fOMb3wCgt7d3SmSxubm58FxtbS29vb2FbRPH9Pb2FsZN3K/UmMlkMhkymZMRmWg0OuN7olg88nYooxecWSywpKTuxSOlLWAWkWRTXVHadwpCYHndpGqC+McjehpQc7wvVwgy2bB1/OJd88SLyg9wlaALydqAQBM+Fu43Lmjx6kRcGsPZ3Flq3bOPFUgpydgSt5ZLIysWn4yZKziRjg1ug1iTl/RolOTzv6N+YD01W7chXC4E4DeWfjGRorpUVQA6jsP555/PbbfdBsCOHTt44YUXuOuuu/izP/sznnrqKe644w6efvrpae8GP/rRjxb+f8455+B2u3n/+9/Pl7/8ZTyeU3eX8uUvf5kvfOELp+z8iplpfOQp6h97hujrz8cM+XHFktQeOHpKI395bH9lf7uWu3hNUNPhLoCpVjBSKh/AVUZIN6nxhBdQ/OXvMQR+Q+Ab9/qbi36T5Nb+BYxTH/1zpMR0wK0Vp7GzlsN9v4/SPWbRFjHYc24Y9yz8DZc6EknGSuM4JlkkSTuDqHEzGjSwe4+jH/YQ6ugglY0xklbLSFYbVRWAra2tnHHGGUXbtm3bxo9//GMAHnvsMfr7+1m3bl3hedu2+djHPsbtt9/O0aNHSx73oosuwrIsjh49ypYtW2hpaaGvr7jJd/5xft1guTETn89va21tLRqzffv2kvP45Cc/WSROo9Eoa9euLTlWcerQHIf6l49W5VgOMLKhBTPgxZVIE3754JyjbXqysvV8Rtacsq3pcBcNh7sYXdOI6fXgevWY6gSyCmnwZBHCW1TNme+wkUevotiaz5FMZ/GMn2dCkhOBE2fz7UeH+PenxnAmvHnffnSYd+yM8Jevr15V7mIzWdS+7ZwQtj1Cyh7D53eTtSWGrwmZGiM1NERw80aGEyOMZkyWg6WQonpUVQBecsklHDhQnGZ79dVXWb9+PQDvfve7S67Le/e738173/vessd99tln0TSNpqZcV4Vdu3bx6U9/GtM0cbly0ZIHHniALVu2FCqOd+3axYMPPsgtt9xSOM4DDzzArl27gFxxSktLCw8++GBB8EWjUfbv388HPvCBkvPweDynNAKpWBgkkKwLY3td6GkT/3AUAfRvXcfwxrai3lUD29bPOerm7x/GSKSw/N6yhSpGxsRXpqBDA+pODOSGPvXSrM+vWP60+Ny43Y0kzTS2k8WWDnlzFUdKfIa2ZNKtmgBjiaz90wCvfrJA7NuPDnHPk2NTxjmSwvblKALLido9Zwuu3e4wlPEi0OkIh9BTI3hbWjHtDD2pFClcqgJ4lVFVAfiRj3yEiy++mNtuu413vOMd/O53v+Puu+/m7rvvBqC+vp76+uIPlcvloqWlhS1bci289u3bx/79+7niiisIhULs27ePj3zkI7zrXe8qiLs//dM/5Qtf+AI33HADf/3Xf80LL7zAHXfcwTe/+c3CcT/84Q9z2WWX8fWvf523vOUt3HPPPTz55JOFuQghuOWWW/jSl75ER0dHwQamra2NPXv2VPNtUSxhYuua6XvdWVi+k8LeSGXwjsWJN9dN3WG8+wYwaxEoJDT/7qVcFXCZ9XyNBzuLIiYOnIz6pTPUnBhQnl2rmKZADfW+EGGPn0Q2QdqMoxXif0vry9tYQmJictr335+aKv4m8u9PjfHnF9cuq3TwdKL2/z3nEEtrvO50DbfLwzN9o2AYuKIJ9OM9RFMZJCA0DWEYmJk0lmni8/kLzgpyCf0+FdWhqn/dF1xwAT/5yU/44Q9/yFlnncWtt97K7bffzvXXX1/xMTweD/fccw+XXXYZZ555Jn/7t3/LRz7ykYJwg1y17q9+9SuOHDnCzp07+djHPsbnPve5ggUMwMUXX8wPfvAD7r77bs4991x+9KMfcd999xU8AAE+8YlPcNNNN3HjjTdywQUXEI/H2bt3r/IAXCXkLVksr7tou+V1nxR/Ve6+ETreR/vDT2Mki3u3Gsk0rZMsYPo3tfPa5ecx2LGOsbXNDHas47XLz6N/U/usz7sSScsUL5ET4c3NzavCdN7vjgDg0nQMMZ5inTT/pcJ0/uWnkvt+Hy2KkJXCkblxpxrbkTzTmeK/XonzTGcKu8zEZxa1ggcPuqj3B0lZkp6ESdTjpt826RkYpS9pkkomiEWjICWmaZJOpUlEoySiUdKJBEJ1C1lxVDUCCPDWt76Vt771rRWPn7zu77zzzuO3v/3tjPudc845PPbYY9OOufbaa7n22mvLPi+E4Itf/CJf/OIXK5qrYuVQiSVLWca/2cZ2bKV2DqnY0PE+gp19uapgvwfL68HyuEiHA2iWhX80zkC5/r+MF4NctnNVF3+YMsuTPEQNuYzC/v37Cw4Ak1lZpvO5JS+OtMna6RnGKkrRPVaZpU2l4xaKRw4mphhKNwZ1br5iqqH0T54dq0jUHujV+OPtTWQtB2kmkLZF6nAfPbbB8dompKaDEHh9ftxuT8FmytFUBHAlUnUBqFAsB2a0ZKmA7Dy6bwgJjsdF34Vn4kyIQI4AZE1wjX80S4lTKRm94EzqH3tm1RaBHOUAXnxs5Tx66WTDhg2cc845U8atNNP5pBkjZIexHBPbUaa9c6EtUtnXXqXjFoJHDib47M/6pmwfiNt89md9fPGtTew+LYAtc2stO0cr+1voi9p4DA23LnAQ2GTJ1Ou0Hh8j6vIzHKkBQOg6up4rCBFSLpDhuOJUs3wWOCgUVaRSS5bpmfsdcT797HhKtIFyGar/7wwM0k2IWl7kCQB27969KkznHccmmY2RyirLjrmy59wwM/kyayI37lRgO5I7HxqcdsydDw+RMB0cKcnakpY5iFrN5UU3PNQ2txPa1M6a4X50e6qQlEs1l6+YN0oAKlYllVqyTIe3Z2BO+02bfi63rQSruf9vigRdHMZHLhV2ww03cPPNN/Pd7363MKZS0/l77rmHhx56iPe///3cdtttfOITnyg8X85QPv/cdGPmazofjUaLfiBXsZ61M9jSLrmfYmbchsY7dkamHfOOnZFTVgDyXFe6KO1bisG4zaG+DF5dw28Irt0+O1ErhADNheatwfAE8DTWU+vTiYyvAVSsDlQKWLEqmdGSpQJcseSc9qtG+hlWd/9fiSRMLZs4g+Mc5L3vfS+HDh1aBabzU1+LIx1s28LQXUuqCGQpk7d4mWyZoglOuQ/gUKIycT+cdAqm3R6Xzjt2RkpWAeeZLGpzfyu5vxfNcEFDkObjA4xGanB05Qe4GlACULEisfv6ZxzT+Kt99Oy5oqwlC1DWr0/Pmng2teJsap36/ASM48NTtsU3li5GqJjx3sCV9v/VAoGZB03ASSTmMqtFxYOPAMUputVgOh/wRPAYBmkrd/MhpSSZijEWH6G1YZ0SgLPgL19fz59fXFu1TiDV6ipSH6hMfE0eNx9RK4TAVRMmeGwAn2WS0DSV9l0FKAGoWLUEDx6n9b6H6PvDS3H0k2vxNMfCnY6S9teVFYcNx7rntAIw2t7AyOmz6B5T5f6/UkCqtREr4MVIpPH1DCCWYcYnQj1JYkXbVoPpvFt343cH0DWjUAhiWSZet0+JvzmQSwfXVDzediTPdaUZStjUB3TOafeia6KqXUXOaffSGNSnTQM3hXLnnsxcRa0QAk8ghNujUZNJk3CrhgerASUAFaua4MHjJIcPkwy3YmtudCeLP9qDARhWmmSwqUgc6lmThmPdBEemN5IthQT6tndUOFgislmkyzVFAM61E0lsUzv9u7djhfyFbUYsSdPjzxIa7ze8XFhHB0/yEMd4Fcj58K0G03khBLqm43fn1n9KJIZwkcjGlABcYMrZspze7OHXh6YuB5lLVxE5XnH7vkvruO0X5dcY33R5A/r4or9SkcfZiNp8W0HN5UaEA0RSSbpDEVX5uwpQAlCxqunacwXJhnUFkeXgZawhhCsTJxzrxj0cx3L5cDQDzbFoODAy59rfZGNNbs3hTIxfkJt//msCh04wtmMrZk0Q12h8zv1/Y5va6b5m15TtVtBH9zW7aNu7b1mJwIio4xy5i9d4Hsj57M3VdP7zn/88mUyGjRs38pGPfKQo9Zo3nf/gBz/Izp07aWhoKGs6/5nPfIZPfepTdHR0lDSdTyQS3HjjjYyOjrJ79+45m84XCT0Jmq4VLDsUC8N0tiwD8enXAs+mq4gE4pbD6zsC+HTBnQ8PFQnOppDOTZef9AGsRuRRAklLYjsOCbdOaCSBV0pS6oZixSOkVCU/cyUajRKJRLict2GIEnYeiiVN154rSHaMrxErkWY1zCTe9BiaY2GYKQRQc3h25rvuCWsAx9Y20f268nYkk2n/4V78naWrRGeDCAY4/O63YAV95XsQx1Ns+r//mfMnXAZrAPNY0uRh/oOxsTHC4VNj27EY5K81fb2dRa/TkQ5jqSFMO3sKZ7eysR3JO/7x+IyVudPxocvqZozKSSnJOJKsA0FDoAlRSDkPxCxGkhZjaQdNCHas9fLbI0n+7any3UquO78yEZiXABJJ34nDeI+NceS0sziWNZfNOsB0PM7fXH7Fir8OVBsVAVSsSmxdLy3+8o+lxHIHiLtzd9rCNgnE+zFJ07ttM6bXjWbb1B3pIhRLVBQVNNKz+5K2g/OvFIbxNX8T0r5TEAIr5CfV2oi/e27WNorFQUqJIx3E+F+cZZtYtnmKZ7WyqcSWZSa6Rmf+HUkg64BPz4k/AF0TRNMOdz48RDR9MvL/vf0zn7PSyGMhoiwhEK4hIwfZJG0GNEFShYdWNMoHULEqGbz8/JnNlicgNYN4uI3jF55DNhxEut3YPh8DZ5zG4fPPIl47va8YgH9gNNcDuMKgux5PVTRuJqxAZWnGSscpTh0pM8lYapiMlcKRzvi/EpXIWTgqtWWZjpl+O1JKkpbEowmMCZeefOp5ovirlNn2MxZC4AuE0dsbcB87xGkDfbhMU/kCrmCUAFSsSsza0MyDJjJdKkTT6OtYP6MIFEDzswdzD6a7qEqJEY3jOzF1zdFcMBKVpa0rHac4daTsLGkry2hqlJ7YAAOpOEl7dbYDXCwqtWWZjjNaylfVSinJOhIhwK2djMjZjuSO/55fRH62/YwN3UXthk14ztpEq27RPDCznZZi+aIEoGJV4hqJzTxoMuUihuPb+ta3zXinH+4apH3fC2jZMimhcWHY+ODvEFW68/b1DGDEkuVFp5QYsSS+OXY2USweLj2IjYeEZSOliVfLpQyXKpKZo19Lnbwty3xoDpdeIy6lxJS51K9XF0UFPv93/wiDifmJ+9n2MxZCIDQNLeDHu76dxmwazVFdZ1YqSgAqViUNDz9ZMFSuCkKAx006NLPpcrhrkNN/+msaXjiMlileF2jEErTe9xDBg8erMy9ASGh6/Nncg8mvd/xx0+PPLks/wNVGyGUQcesEDQ23JjC03HqxpWoBk7UlKctZ1ilqXRPcfEXDnPcv59mXR0rwGwJ9wu/wkYMJ/nnf6JzPCXPrZ2w7kmc6Uzx4IMELozpBw8Cdnn/bTMXSRBWBKFYlum3jP3g8Vwgy2Wx5HljuyqrBBdD48jEaXj6Ws4fxuhFHOvGd6Kta5G8iocNdtO3dN9UHMJ5alj6AqxVb2li2WWgBtpSREpK2Q3fSZlvEtcRnOz2XdQS49Q+ap/gANoV03rAlOG0LtomefVMRuLXiz7vtSO58aHDec55tP+NHXo1PsZ1p8Hh5w7YM7af5l01FsKJylABUrFra73uo2AqmChjlUrtlEEBgYBQAqwqWL9MROtxF8EjXiugEslpJZxMY+nJJ3EiGMw79aZsNQYOAsbwFxGUdAXau9fC3vxygZ8yiNWLw6asbCXoNzmz1lhSHEz37SlFKyM+36riS1m8TrV8cx+bxQ2k+d/8AuYT9yfkMZuDfn83yVl+ajjXVcSVQLB2UAFSsatrve4j+9+5irKEDxDy+WKWErIk3trQ99IREWb0sY9JWmiDTWPosMTKOJG45xEwHv750U9WV8Mn/6C3q+HF40OTN3z7OJZv9fPltLeze7C/ZJm62zLbq+M9eFyHk0Wds/ZYXfbZtYTkW6UySbDbNWGKM2x/MF6mUmq/gkWfjbGv3YS3fX5+iBEoAKlY9BuBNjeZ6/85EqXRxvnNHmf7AEgppXiOdxT8wuqzTYYpTh2Q5VfwKgobAAVL28g4zTxZ/E/n1oSR/+cMT/PGOGuoDOlecHpiT8Msz26rj9XUertoanHaMIx1S6QTJVIxoYhTHsUlnkrjdPl7qkwynpreAiqUcMv0ZGpvcDC9jEa8oRglAhQJwZ+OVCcBSOA7NhzpL9geOtjfQt72jqAWckUzT/OxBwl3zX+dTKVKgUr+KRSVna5KzrM44y/ePLZW1y4q/PC/0ZHmhJ2eZ0hDUed/uCD/7fYwToxZBj8YHL6/ldRtCFQnDfNVxpWngSgSjbVv0DnaSSEYRmoauGTkfyUySWGZ68ZhnLGnRpvtgDq0oFUsTJQAVqw4pBKk1zdhBH3o8hQQMM4VmmziaUbZdGtJh7RMv0FdhJ5B4bYS+jvVTtls+D127zoJ9LyyKCIxtap9a/BFLquKPZYhtW0WdQIBFTas6UmJLMISoqCYg7NIIuzT6UzabAi7cy7Bl8XceG5550AQG4zZf3ntyn9GUzSfvG0QTg3zhrc3TrgmEk1XHpXoPT2amCuM8hu6ipWENx3sOYdsWJ5t/SPxGFipYVmB6NQaU+FtRKAGoWFXEO9YxcOVFWOGTF2HNNvHH+/HH+4mH26amecdTvMFYL25g7cuHZjyPBAbXt+UelGk117e9Ay1rYY+nht1Hj8+pAniyoJ1YSRzvWEfPNbum7GMFfXRfs4u2vfuUCFxGdPYeIpKKYOgGmqZTX9OMy3Av2vkFuSKDSvHqghavzvGkRdaRuEt4Fub/4pdqYrFrdHZmyuVwJHz2Z33c+gczi8B81fHXHhiYtgvI9BXGJxFC4PcGqYs00j/cja4ZQAaB4PQGmxqvw2haUO63UOeyaavXUY6AKwslABWrhnjHOnr2XDFluzPe5i0Y7SYY7SYZbMLRT9q5aI6FP96PJxuv+FzpUADbM80XsxBYfi+dl+8obDLOO53GB/fPygOwlKA1ogkaH9xP4LVOBq68qHC+yedHSvp3byd4pEulg5cJ8eQYjsh5R2qaTtAfXlwBKASzCeJJIG45pG1J1HIIGFMLQWxHoonFjWTOhvYagyeOVe9433igj92bN84o3C7rCLB7s5//u3+Ue58eJZY5+SGtpMJ4KoLacCOxxCi67kLXDaR0yGTTvOOsBHc/Wb470v9cm1qyAl0xd5QAVKxIjI3FqVcJDFw9HgkrJYaAeKiVlv94mJbX/qtsRE1ccHZF50+2VrauZiJWyE/PnitoPNaJPzp9pxLfM8eIrWum5/Lzyh6n4dlXi4ThFITACvlJtTaqyuBliJQOlm0hpVyy4smWkLRzaeOjcYugoRE0cnGm/Jw1sXSjfwAfuLSO+34/h85BZRhJ56xedqyd2VZF1wTv2VXLuy+qmXeFsRACQ3fh94ZIZRJYtokz3uVj10YX7c0N/P0jI8VWNkGdd51jsduGJxyb6sRCFUsFJQAVq4JkY01RIUZJNI3ePVfMuxOHBMba5tA5YDwqN9zWgi8am/ZLUQrovfCMk/uVOs62jRWd1grMvIZIsfSQUpJIRokE51i8tAgYAho8esEP8ImhNBsCLjYEjUIkUVui4jWPz61zyWb/jIUgs2G2Vi+6JioSjDMhhEDTNBKpKG7Dg2VbGLqLUKCGi5tdXLS+kUNDbsZSOj4twZmtLqSVxTrQjW5aoC4VK4rl4iiqUMwLy1t5mmzgyguR8/hSGlrfgjTmeG8lBLbbTSZwclG2BfStW0P3aZvoW7cGCxg8ezN2wFfenV8InApfs5FIz22uilNOPDlG1kwv2VZrAtgcdLEpmPs8RE3JqzGT0ezyag/35be1cMnm6vkvztbqpZqEA7WFKmAhBJZtkkhGOd7zGtH4EFubJGc3jtDo7cXr8tDWsBFDM9DmYW2jWJqoCKBiVWCkszMPglxaNBwktaYZ/xw6c0hgdE3zrPebjO3KfTR7Nm8g6z/Zhsn0++iKVN7fU8tkcdyuspXNRjyFr0elf5cr6WyawZFeWhrXoYulV2IrRK7V2bqAQVfKJm1LLEeStCR1i7d0sSp8+W0txNMWe/7PcbLzqIao9VKyctd2ZFWMpKdDCIFhuNA0Dcu20DUd27GoCTeQSscZHutnJDqAaZn4PUEM3QVZE2lm8fp8VC8RrlgKKAGoWBX4B0Yxkmksn6einpZ2cG7pllRNEMc9/4+Vblonxd88qH3pCEPbTy9b2dz0+LOqAGRZIxmJDhIO1hL0R07pWkApJRkHbCnx6aKQ2hVCEDQ0mjy5amBbQsp2YFblJEuDoNfgbeeGuffp6JyP8dH/T/MUYffIwcSUVnKNQZ2br5htocfMSCkxDDdCCGzHRiKxbQuEwauDLkZSDrU+H5d25G5knWyWMdtW4m8FolLAilWBAJqfPVjxeD2emtN5LLdr5kHTISV6NoueSJ4Uf6XW+M30RS8lRiJFw/OHaNu7D2PS6zHiKWUBs0KwHYtofORUT4OMI3l6OMOrUZPJjT90AY1eHQH4dEHEtfS/emxH8kxniv96Jc4znSnscTPr3ZvnJsg0QUkLmEcOJvjsz/qmGD8PxG0++7M+HjlY/faSGgLHkQU/yccPp7npJzbf+HWQf3k6zDd+HeQvfpziiRO59cQZCVl1o7jiUBFAxaoh3DUI+16g63VnlTczkxIjlsB3YmYT1im7AlYVon+B0TGG162pKFI5Hc2/ewkhIXS4i+CRLtUJZAUTT0WxbHNRLWEmI8lF/9p8BkaJP12vLtAErA0YNHp1TAcMTS7JIpDpInK7N/tn7NThAjpaXHSPTd8JxHYkdz40vRn8nQ8NEvQIRpLOnFPDE9PLPj1NUCZA2rgMN7/v8fAPT9lMrsXuj5nccu8rfP2t62kFhOOAvvyitoryKAGoWFWEuwaRv32B7l1n5TaUSIs2Pvi7kobMUghSNUEstwsja+IbjRcumdGGGvq3rsdxzf8jFW1sQDPnZ7jQ8OyrhI6fFLFCoqxeVjCmlSVrZk6pAPRoglq3jluf6vUHua4TmoCIS8Nycv2BQ0uwsCAfkZtMPiL3v3bV8KHL6/nf9/eXPcbnJkT6nPFrSSmh+1xXesaWbwNxm4/86OR65NmmhkuJ2RpvLW8/I8Z57TY/ejFScj9JThJ+9ZFuvnWWhu44ygh6haEEoGLVEekaROx7YWqP3liCxgd/V9ICpqThcjpL48FOxprrSDbWTI3YTV53VwnjFi7OXFPJUmIk09Q/P3O3EsXKwbFtMtkUfm/wlK0DFMCmoIGnRLcPhCCgazS4dYIuDU1A0BBLzv+vkojcP+8bpSGgcd35ER58JV7sm1fCoNl0cuLXW+J9efzQ7NO7eSFaSUeRcmJ2NK3xT09H6I0nGEmXT8dLoDdmcjTtxZtOkXW7552ZUCwdlABUrErCXYOEugZJNtaQjUWnGD5PpFwHEcvjouesTeVPMtcLZSX75edZIoKZT/0qVg8SSTwZpSbUcOoEoBD4S+V+yYnDgCE4u9ZdVCCy1KgkIgcwmHC458kxvvDWJmp8+rSVu44snea2Hcl/vjD30opvPTzI7s3+sulg25Hc8d/lov4CkDx0pLIis7jw4MtmmXvpi2IpogSgYsUhhSDRWIM13mPXPzBaMtIggMDAKJ4j5fs8SSFmbKe26HfEefHnyNzq+nGMZJrm371UlPpVrB4SqRimlcXjXppuvUIIAmUE4lJhtgbN/99Hhvi3G9ZNuyZPEwJb5hOqJ/m/+0dJzqOyoj9mF3UUiact/vaXA/SMWbRGDDbWuRhMlO8jDIKkWdnvo8FvkLTnVhinWLooAahYUZRM1SbTND97MFcEMktSa5pnbKd2KvAOjLJ+7z6STXXYfg96MoO/f1hF/lYxppkhmhihwdWyZFvDLXVma9A8WYSVQheQdShq2Wc7knufHp3PVIGTgvXG75/glb6TXqeHB01+fagywRb0COKZchcOSXPIzZlhm32ZZWbcqJiRpV+Lr1BUSD5Va4WK0xqWz0PXrrOIts++Pdtc/QAXClciSfvzL7HhF/sQEgJ9w4SP9BDoU+JvtSORDI32ks4kl1WXjaXEOe1eGoOzE4EzRQ11kVtLN/E38lxXmlhZ0VU59QF9ivibLX98bv56OXk+uccfurQWt9uNYVtTRiiWN0oAKlYEM6Zqgb7tHbO+gM3VD3ChqOvtU2F7RVky2TSjsdlHuhU5dE1w8xWzu1GsJGqokVuxkWcgPr8qf4CwV2NTvTEv8dcQELx1m80HLkpR4y1OF9d4HW44b4zz2ix0Q8cvll7RjmJ+qO8SxYqgklSt5feSbKwhMDBa8XF9J/owoolcVPFUptWkRDdNPInqNaRXLG9yUSWBQBZ9MSfTCRzpLMnWcMuByzoC3PoHzVOsU0rRFNKntHWb3NLt7DYPmgAHyFoOX/+vQR48MH9z52ja4cYfdM/rGG8/M07fYB9nNEi+8AY4NOxiLK0T8dpsrjPRBMRTY9TptYQNHSElDqglBisEJQAVK4JKU7WWd3brWISUND64P1cFfCoKPiZQ292r7sAVRYgSMW3HsZFyebZaWypc1hFg92Y//3f/KP+8r3yXlZsubygqAClnIP2+S+t4rT/DvU9Fq5pG7YnO3Znv+p1ezmkexHHyPoXQUW8CZtG4VDYBviacVArCNUwuZlEsX5QAVKwIKk3VGunZp0uCB4/Tet9DU4pLFhUh0G1lw6o4SbmvYSEEpplF1wwVqZkHuiZ4z65aNja4p4i6Un5/0xlI3/aLpWXC3hjUecPGEZKp3GsydBd+XxApJfHkWNEa0oyZQda5CVoWLtsha6iVYysFJQAVK4IZU7VSYqQy+GeR/p1I8OBxAq91kr7qdSRrQwxvaJt5p4oihlPtIcphV6HLiGLlk0zH6Rk8zrrWDgx95f3NSCkLn5rFELj5aODEtO5kv79KDKSXEh+6rBZDS6FrOjXhBmpCDXg9PsZiw8STUSYWhFi2ieUS1IdD1Cbj9IVrTtm8FdVl5V0dFKcULVB5hMxJVK/J+bSp2nyLt1/+BvvI1C4fszlH8LlDBAREG2tzXUTKiE0tk8XxuKcXgfm7bMuCCsTdwIU2A77csU7fW74N1WRm8ztRLH+klCRSMZKpGKFAjYoCTsPk9Xrl+uzqmpjW6qVSA+lTTT5yeelmH529OpFQPa2N6xHAwEgPQ6N948sHTuI4NkkzSW19HU19g/ST+xtTHUGWP0oAKlYM5VK107V4mwtC5rptdF1+XlmxWXPwBKMda3C8nmmPpSVSnPa9/+S19/4hts9NqTo7iQTdAq8qAFFUhuPYjMYGCfojp0wAygndaqo5A5E3YJ8n5dbrzabPbp7ZGkgvFluaXPzlZQ1TBK7jOPi9QbxeP5rQGIkOMjDcje3Y6LqBobvIZE8uq0mkYzTVrKXhRDchYAy1EnAloASgYkWRT9Wm1jRjB33TtnibD6HjfbQ//DR9F56BFTgZGTCSacKHuxku1SIuP4esiSuaZM19D+AeX5LY8vBTdL1pF3K8rrOwSz4VU9+rrriKWRFLjJHOJPF5A6dEBDoSbAkurbrRImfCZ3muR51uvV6lfXYnMlsD6YWkNayzqdHNp69uJOgt/RUvhKChtgUA08oWxJ+m6TTXr8Hj8nKs5yCOkxO2yXQcoyWE39Bxp5Lg8YK+dF6zYm5UfTVnV1cX73rXu6ivr8fn83H22Wfz5JNPlhz7F3/xFwghuP3224u2Dw8Pc/311xMOh6mpqeGGG24gHo8XjXnuuee49NJL8Xq9rF27lq9+9atTjn/vvfeydetWvF4vZ599Nj//+c+LnpdS8rnPfY7W1lZ8Ph9XXXUVBw8enN8boDjlCCnxd/YSevkI/s7eqou/PKHjfWz+8UOs3ftb2h59hrV7f8um//cQ0U3j6wPL+BEaWYuN954Uf1KAns5CeAi0SZEE3YKmExCYe89QxerEsk2GowOnzhRaUPWbFillLugOc+4nXMl6vW89PIjtVP6+zcVAeiFoCun84H+t48tvay0r/iAnAPM/UjpIJG6Xl6a6duoiTVi2ieOcTAVnzBQWNi6fD5nJqPTvCqGqAnBkZIRLLrkEl8vFL37xC1566SW+/vWvU1tbO2XsT37yE37729/S1jZ1Mf3111/Piy++yAMPPMD999/Po48+yo033lh4PhqN8sY3vpH169fz1FNP8bWvfY3Pf/7z3H333YUxv/nNb3jnO9/JDTfcwDPPPMOePXvYs2cPL7zwQmHMV7/6Ve68807uuusu9u/fTyAQ4OqrryadTlfzbVGsYCZ340g11uUiguUukEJghfykWhsBiG1q5/D/fAudf3Q5ItqAcAykZiHDQ8iWo7D2oBJ/ijkTjQ+TyiROiQjUAJeobqGGJSE7z9dSyXq9fIu3SpmLgfRCMNmWphIMw83als1sWrONxtpWNKGRSieYWAhiWlnS2RRC19EsSwnAFUJVBeBXvvIV1q5dy7/8y79w4YUXsnHjRt74xjeyefPmonFdXV3cdNNNfP/738flchU99/LLL7N3717+8R//kYsuuojdu3fzrW99i3vuuYfu7pzp5fe//32y2Sz//M//zJlnnsl1113HzTffzDe+8Y3Cce644w6uueYaPv7xj7Nt2zZuvfVWzjvvPP7+7/8eyN1J3n777XzmM5/hbW97G+eccw7f+9736O7u5r777qvm26JYRdj+6df85bECXmKb2um+ZldRChkAR4doXe5fdZ1VzAPTyjI81n9KBGA+wlRNDAFebX7HrXS93mzX9eUNpE9VJNDnEuze7J954CR0TSfgC+Fxe9E0rbDsZOJ7bNkWsdQYnmAQv5lVl6UVQlUF4E9/+lPOP/98rr32WpqamtixYwf/8A//UDTGcRze/e538/GPf5wzzzxzyjH27dtHTU0N559/fmHbVVddhaZp7N+/vzDm9a9/PW73SVPfq6++mgMHDjAyMlIYc9VVVxUd++qrr2bfvn0AHDlyhN7e3qIxkUiEiy66qDBGoZgtejJT4bg0PVdekHsw6cussAZwoG1qe06FYpbEk2OYVnZF9AeuhqisdL3eXNb1XdYR4N//fB13XNvKH28Pz3r/+ZAy5ayiluUQCJrq22mqa59gIyQZSwzjqq2hxswiHGfaYyiWB1UVgIcPH+Y73/kOHR0d/PKXv+QDH/gAN998M9/97ncLY77yla9gGAY333xzyWP09vbS1NRUtM0wDOrq6ujt7S2MaW5uLhqTfzzTmInPT9yv1JjJZDIZotFo0Y9CMRF//zBGIlW+SlFKjFgSR4B0u8qmUgQCIXVIzf6OXqGYiGmZjEQHsR17RYjA+VLJer1SLd4qJW8ZM9tK4mpQjWpkIQQuw01TfTvN9WsLgjuVjqP5fdS7DLzZym50FUubqgpAx3E477zzuO2229ixYwc33ngj73vf+7jrrrsAeOqpp7jjjjv413/912XpTfXlL3+ZSCRS+Fm7du2pntKSRwpItjUS7VhLsq0Rufx+7bMibxEDTBWB44+bHn+W6NYNlR2wX0UBFfNDSof+4S66+o6QziRxHGdVC8FK1uvNZS3dZCoRmn5XdS+IpaKWUkocxyGTTZFKJ7BtC0fOHMETCAL+MIaey7RlzBSmsInU1VGTSlbFikdxaqmqAGxtbeWMM84o2rZt2zaOH8/5rz322GP09/ezbt06DMPAMAyOHTvGxz72MTZs2ABAS0sL/f3FJreWZTE8PExLS0thTF9fcQl//vFMYyY+P3G/UmMm88lPfpKxsbHCT2dn58xvyiomtqmdw+/OFTj0vPF1dP7R5Rx+91uIbWo/1VNbUPIWMUayOB1jxFO07d1H6HAXqZbKFowL6YZjWyARWoipKpYZc71xltJhNDbI0e4DdPUfIZoYKaSFV6MYLLderymkz9oCphyVCM2kWdl7X+sThL3Tf12Xi1ratkXvYCeHT7zMse5XGYsPk8mkpv3dSynJZNP0D53AtnO9gU3bJJVNEGhupikeU60pVwBV9QG85JJLOHDgQNG2V199lfXr1wPw7ne/u+S6vHe/+928973vBWDXrl2Mjo7y1FNPsXPnTgD++7//G8dxuOiiiwpjPv3pT2OaZqGI5IEHHmDLli2FiuNdu3bx4IMPcssttxTO9cADD7Br1y4ANm7cSEtLCw8++CDbt28HctXF+/fv5wMf+EDJ1+fxePB4Klvkv9rJFzhMxgr66L5mF2179xF4/tVTMLPFIXS8j2BnH8mQHyvgxUik8fUMIPLX29lcPKUG/WuUHYwCj8vHfELCWTPD8Fg/o9FBPB4fIX8N4WAtXk/OEBgWp73aUqCSFm/VOMetb23ijoeHGJxkOJ2xJNH09JG4DXU6t/+PVuqCbh56Nc7/vr98B6BSUUspJcPRfgZHe5BSoms6yVQcl+FmcKQXvy+I3xuc8jt3pMPASDejsaGT2xybRCpGfeMmWnxejqRTRANBVRG8jKlqBPAjH/kIv/3tb7ntttt47bXX+MEPfsDdd9/NBz/4QQDq6+s566yzin5cLhctLS1s2bIFyEUMr7nmGt73vvfxu9/9jl//+td86EMf4rrrritYxvzpn/4pbrebG264gRdffJF/+7d/44477uCjH/1oYS4f/vCH2bt3L1//+td55ZVX+PznP8+TTz7Jhz70ISB3kbvlllv40pe+xE9/+lOef/55/uf//J+0tbWxZ8+ear4tqw4poH/39tyDMl54/bu3I1f4hUNI8HcPED7Yib97gvgD3CPx8jtOPk6hKKQVkn6VEh4nLVO8xFNAbu3uavAc9bjnti5tMo50SKUT9A93cbTrAMe6X2VotI+smV5VEcH8er2rtgbZsdZXVfGX5/UdQf5/713LV/+4mc+9uYk7rm3lU9c0zij+AD5yZRN1QTePHEzwrYeHSo4pFbWUUmLZJqPRQQZHepFSIoSG7TgkM3EGR3rpGTxGd/9RrPEI30SkdEhnUlO2x1NjCEMnVFNDOD31ecXyoqoC8IILLuAnP/kJP/zhDznrrLO49dZbuf3227n++utndZzvf//7bN26lSuvvJI3v/nN7N69u8jjLxKJ8Ktf/YojR46wc+dOPvaxj/G5z32uyCvw4osvLgjQc889lx/96Efcd999nHXWWYUxn/jEJ7jpppu48cYbueCCC4jH4+zduxevtzoX2dVKqrURK+Sf2QtvTXPp51cBoUOzWz6QKwoxEH0boLODeMe6hZnYMsGUWZ7kIbRxcbx///5V4TnqrpIAnIhlm8QSo3T1H+Vo1wGGRnuxLHNVCcGFRIic0Dx3jY8rt+SE5kiysiraoYRd6FoyWMa78IOX1U8Rf5lsis7eQ3T1H8G0co7zbpcHnzeAlJJYchQpJelsqqjlW37/bDZT2G8iyUwcy7Ew/D68FawjVCxthFSf8jkTjUaJRCJcztswhGvmHVYBWiBAtGMtPW983YxjW372CKGXjyzCrKqH3nyyQt3RYGTLBsyQH1csSe2Bo2iTrokynih5nGRbI51/dPmc5iCRCAmt9z1UUX9jLTC79UxOovSclxIH5fOMMch2dvMw/8HY2Bjh8FTbja6uLi666CJ++ctf8pa3vIVbbrmlsCzk5Zdf5owzzuCJJ54o2E7t3buXN7/5zZw4cYK2tja+853v8OlPf5re3t6C7dTf/M3fcN999/HKK68A8Cd/8ickEgnuv//+wnlf97rXsX37du666y6klLS1tfGxj32Mv/qrvwJgbGyM5uZm/vVf/5Xrrrtuxtebv9b8+ulfMJzoWVBxJoQg6AvTXL8Gvy+0alLCC4ntSJK2JGjkbGye6Uzx4Xt7Ztzvm29v4VM/7SM1zVpBv0vwnx/cgK4JpJQkUjF6Bo6TTBcvF9E0nfpIM2PxYbLmyRuP9qaN1Ne2IMglF2zbpLP3MNH48JRzeVxezjv9UsRQjKdefImX29YuiZZw6Xicv7n8irLXAUVpqt4KTqEwEpVFNfT48k0h9J+3hVevv4aBC89gdNsGBi48g1evv4b+87ZUtL+vZwAjNrdKunxKeODKC+ecRl/u1dmDdBOilhd5AoDdu3evKM/RcpZTbrcHTVvYL9xchGiMrv6jpLOpUxoJzBcqLPc4hSZynu72+Muo1IrGdJxpxR/kCkmeOpar7h6NDdHZe2iK+IPcGr50Nolln4zsaZqO2zVhXbuUjIwNEEuMlDyXaZukMgl0jwcPcs7t+BRLAyUAFVVnRnEz7oXnOzG1GftyoP+8LQyftank+sbhszZVJAKlAH/n+Oufy5ebEFjhIMm1s0+jr4Tq7BQJujiMj1x084YbblhRnqPlLKcMw42hL062IWOmyZqL6/dmO5JnOlP81ytxnulMYTtyRSx5FULg0gRZR44XY1RmRfPLFyuLxv/Hc8N09x+lq/8IWTONx+0jHKiZcrNgmtmiHr+G7sLt8hY6e9i2xWhsqKzgzonIFLrXiw/Qbaui+SmWJkoAKqqOkDmvO2BaLzyxDO/qHQ2Gz9yYe1CmwGX4zI0403yy+nedzcH3v53oGRtz+8zjLrr3Dy+f1XrAQvu5YHH7uXx19nIRgRJJiBo2kbOdeu9737uiPEfLWU7pkyM2C0htqIGgP7xoVZ6PHEzwjn88zofv7eGLP+/nw/f28Cf/1MljB5f+koRKMLSTEUCozIrmxd7KsimPHTJ5ohNC/hqa69eyoW0L61o7qAs3Fo1LZ5PFc9IN9PEUrpSSVCY5ZU3gRHTNKHyeBAKEkhDLGfXbUywIocNdtO3dhzEpzTvRC285MrJlA2jatAUuaFpuXAn6d53NyI4tVftSdXweevZcUZEIXEnV2R58BChe67OSPEc9Hg/hcLjoB0AIDY/bV3KfauJxe2moa0UT2qL0fc0XOgxMKnQYiNt89v5+Hn0tWWbP5YPG1AL+ia3j8hXC/3bDukJRhz6L+Oc3H4Mj8Raa69vH+/pOf7MgEGTNDNH4yLgxtMSysxiGu+R4TdPZ1HYGjTVtWKkUtqEjF6BqWrF4VNUHUKGYSOhwF8EjXbmq4FJeeMuQbKiy1mylxjkajGw/PfegWiJLCJCSgSsvJPBa57RR1UJ19jTHyldn+ztLpyaXChHqSVK8zmkleY5Oh3cRBKDfG8JteBYlemo7kjsfGpx2zLceHmT3Zv+C2LQsJvl1gMaEl5G3oinFunoXXdHK0/DfeHCIrAUNQZ2tzYJMdpoIoshVgPcOduI4Di7DRe/gCawS1b8AdaFG2urX4zLcxGIxvIEgLqGhksDLFyUAFdNSjQpS74QUjmR529hZ/spsOPLjRPDk+ze6bUMuelhtxtcDZi84h8DA6NS5HDkGgGk0TXmuFHZw4QXGfFlHB0/yEMfImYnfe++93H333QV7lvr6eurr64v2mc5z9K677sI0zZKeo1/4whe44YYb+Ou//mteeOEF7rjjDr75zW8WjvvhD3+Yyy67jK9//eu85S1v4Z577uHJJ58szGWi52hHRwcbN27ks5/97Nw8R4XA4/ahaTqOU7mZuK4ZuFxu0pmZI2lCCIL+yKKlzp/rSk+J/E2mP2bzXFe6rFBaDggh0MTs1jRednqQfUcqF4CjKYcv7R0AoNbn8PYzYpxbOsg87g0osGyTnsFjCKGV/ZvShEZduBldN0BK0iPDHNd0suLkcRTLDyUAFbNCClZURG+2TG7vNptxZoXRw7lieUunbvJUWnW9HKqzI6KOc+QuXuN5IOezN1fP0Q996ENceeWVaJrG29/+du68886T5xn3HP3gBz/Izp07aWhoKOs5+pnPfIZPfepTdHR0lPQcTSQS3HjjjYyOjrJ79+45eY4KclYcbpenYjHn94ZorGvF4/LR1X+EeHJs2n18ngChQGTRGjwMJSoTspWOW2pkLYf7fh+le8yiIaTzR+eGcbkrq+RuDU//mZ6OkZTgH58Kc8N5ku2tpUVk3iAaKZElfP0M3cBxHBzpcLT3AG6XhwZ3LZlYjERDC5YjVSeQZYwSgIqKiW1qp3/39qI0ohFL0vT4s8t2Td9scccqW4tUapyrwn0LjKdzPcNRMvWRGYcb6dKpmzy+E30Y0UR5k24pMWKJZVOd3SjaqJWNPMx/8MQTT8zo/3X06NEp2+rq6vjBD34w7X7nnHMOjz322LRjrr32Wq699tqyzwsh+OIXv8gXv/jFaY9TCYZhEPCFZhCAAq/HR12kiZpQfaFyuKVhLcd7MkU+cJOpDTeMj1+cL/b6QGViqNJxS4lvPzrEvz81hjPhJvkfHx/hHTsj/OXr68vvOM457V4iPo2x1FxMl3POfj9+KcQ5LRnKZc/zwk8g0ISGIx0cCUdGvQQCG2kMudlUmyGViZFKx4kOxvGEIwSCAUQyrQTgMkYVgSgqYqVUj86X2gNHwXGmtbjBcXLj5rLvBIxUhvZ9L7Dxv5/ORRSns9VJpvGXSP9OREhJ44P7S54r/7jxwd8ty+rs1YUg5I8UevdOxmW4aaprY0PbFhpqWjB0F0KI8WhgkOb6NehlvAQ1Tcfr8S9qSq9ST7xz2pdXh6ZvPzrEPU8Wiz8AR8I9T47x7UdLt3abiO1IXrdxPmlvwWha5+DQzNZB+eT0sz0e/vd/N3D7byL87QPD3PL/ernx3gQvD0boG+ni+LGXMX0+kpNfmGLZoQSgYkYqrx5d3HmdCjQH6l4c715SRkTVvXhkSkeQSvcNHe+l7bcvsu7hZzjtP/cR7hok1t6Ao5epPB7fr/nZgxXFa4IHj9N630M5n8YJGLFExZ1FFKcWIQQ+bxDXpApPXTeoizSyoW0LzQ1rcLs8BeE3cd+aUB31NS0lRZ4QomKjaUl11vRW6om3nApAspbDvz81far9358aI2uVj+x9+9Eh3vito/zypfnb4Pzz0zU82zOzfdCzPW7+6ekIo+liadAXzfL5vUM8+ZqJnoZX0BhIpZb1em6FSgErKqDi6tHWxqKCj5VK09MHgHE/wIlfolJS9+KRwvOz3vfVTpqfP1w0PtreQNeusyiHnjVpfuoAetZibG0TRjqLf2B0WjEYPHicwGudpNY0Ywd96PEUvhN9KvK3jHAZbgK+EJlsCl0zCAYi1EeaCPhCCKFNG8ETQqOhtpVMNsXYpHZfhmZg6OW/FhyZixPl5UHWAVtKfLqYc9RQSsnrT/Nz61ubuPPhoaKCkKaQzk2XNxT1ul0O3Pf76JTI32QcmRv3jp01U57LRw+rRdIU/NPTEW44b6zsekBHwr0vBscfFf8u8y/lnpf8bNsd4YgjcWb4O1MsfZQAVMyIFaiw8rXCcSuBpqcP0PDsgRl7Ac9mX91bnOqRQN/2jtyDMtE/CfRv7yiqTjaSaZqfPUi4q7y1hpByyVu9KKYnEqxDSkltuAG/L5Tz7KvgC1kIgaEbtDSsJWtmSGVO3rQF/ZGyPnAACUvSn7bZEDTQyJkb6/MI/TtSEjUdPJrgdZsDXLLZz/PdGYYSNvWBXNp3OUX+8nQOT78ed7pxlUQPZ8/M6wEPDbsYTU8f/R3K6vw246eR+RnYK5YGSgAqZqTS3r6VjlspaA7Uv3x0wfZNNtZMbzsjBI7HjTMpcmf5PLmo4b4XphWBiuWLEIJQoKZg1zLbSIwYt5NpaVxHZ+8hLCuLrulEQnWFXtOl8OqCoCGQEoQm0GHetSICSNuSkEugi/KeeMuJwWRlFculxlUSPSyNZPpfRm494KFhFx315pRnx2YQf3kSpkaDmO6vRLFcUGsAFTNScW/fnoHFndgKx5zB1qVAmXWZPTu3qDU6K5jcer25p+GEEIT8YZrq2tCEhs8bxOcNTns8lyZo8uroFZ6yVG/fPI6UxEyJVxfUuDV0wYpJKTYEKoutlBrXPbaw1srlhF7EW5lo9fl0Jf5WCCoCqJiRfG/f7mt25UTgpLVrkO/tu7xNnk81kvGon9eNkc7O6Os3LePRwcFt66kdN4JWKKYiqAs3Ih0HnzdQtjq4aI8KRdojBxPc+dBg0Zq+xqDOzVfk1vTZEhK2gy403NrKEX8Aa2tnrrotN64tMpuv5VzU74K1Lq7ZJrj1VzOnnicKPYEoVP9urjOp8drjBSClfheSGp9OY900rTAVywoVAVRUxErt7btUiK1r5rW37OL45Tvoft2ZHL98B0PbNsz7uMMda5ZFb19FZcgqF+rkq34b69qq2v1j2t6+P+vjkYMJDAGtXp2ga+UVE+w5N1zWdy+PJuAPzwnNad88NV6H950f42+uMrh8WysNgVIdh/NIarw2m+ty6V+P4aI5UotrvOhHE/D2M2KFsZP3BcGl24No+vLzY1SURkUAFRWzEnv7LgVi65rpuvy8Kdsd9/w/no7HvSx6+ypOHdUWX5X39l03rwIPOV4EJVh60UO3ofGOnZFpK3n/eEcYCzGlldrM+0rObMxw5eYkm+tMNAH9Q1083aWTscutA8xdpN9+RgxNgEs3aI7UEfL4MDSdnrEhbMdhe2uGG84b48cvhYoKQiJ+nUvPCXJau1dF/1YQSgAqZoWQ4O9Wa/2qhRTQd+EZuQel1vLlIz7lPAAruBgvh96+ispwSrTrWmqslt6+M5Hv9DG5E4gm4B07I3zg0jrilsQBJsfUyu0rkLxhY5I9Z8SLxj95QuOfni7eNhG/IXnTNoHXE2Y4I9nR5iLoyflEhn0BsrbFQGwUKSXbW9KcV5ui95hBl7eJVH0NTXVaLvKnxN+KQglAheIUkmyqwwpM8yWYv+CWWXtZCcuht6+iMtLpJDIcXnIRr4ksVm9fsQwqUf/y9fX8+cW1hV7AbRGDPeeGcRsaUkoMAVlb4tWnRjHz+/7k2TGOD6cJu+Kc3zKIMWnhliPhxy+FmK4KOGVp/Ph5Cs9HvA637La4fJMLTQjqA2GylklyaAx30saXcaFtaCEdqcOcQ5W5YnmgBKBCcQqx/TO78wNoWRPHc7IoxEhlaHr2IL07t+C4XeV7+6Yyy6a3r2JmEqkRbKdxWrPmiUgpx1OlsmKfwPmyWL1987dA+VeUuyfKbV1KgiWX0q2Zsl0IgUeHuCWxbYlfL05nSynRNMEfnRvgeE8XyVS85Oq+Svz7Ju83loYv/JfJK+dI3n/RuAjUfGiDUfqDzXSvaWDY7cFR4m9FowSgQnEK0ZOlXfkn077vRQQUKoTz3T4E5Dz/ykQIm589qDp8rCA0MoyM9RPwR3DpBobhnvYLWiLpH+4mlUnQ1rgOj3thU65SSs5u89AQ1BmcJg08n96+ktw6w6GsQ9gl8GonRYoz/jFYLpJFEwK/DilbErckfl2gj8u1rAMJy8GxTHTDhz/gAkfycr/NQMwk7LHZXJdlJDV3If1vz1lsbrA4v91C9o7RG27gRHMbUgm/VYESgArFKcTfP4yRSOUMn6eJ4gXKtHcLdw3Cvhfom9wNJJUpdANZWFcxxWJSE65nLDlK/3A39TUtNNe3Tzs+nUkyPNaHZZukI424Xd4F+WLPVyen7FynkKt2hLjnsdGy4+fV21dKOpMWL41l2Rh0sTXsyn02xPK0tdAFBA2BJSFpy8JrcCT4dIFu+PC4NvD4awn+4fGRcWGdE/INAY1tjVNNnWfD3//a4WtXj+EfTTPSugaU+Fs1KAGoUJxChITm372UqwKeLoo3zTHCXYOEugaLPARn6gesWJ5ETRcel0Y0YeEych5yE61hJn9xpzNJLMtEApZV/VsBKXNFDJYDccshZjrYEvacFea0kIv/8+jwgvT2Hcs6mE5OIOVfcU4Ezr0fMeSii/lex4slgvLnMYCQkRN+klyxiHQcYslRfnvU4ssPTO2zPphweCwxv1R6NKPxygnYLnWyntXTzlOhBKBiBpzE1ItOtdD8/srnkUwu2Dxmg93XP6vxlbzG4Itx2lJp+ndvxwqf/GI0YgkaH/wd/oPHK4rieY4cI7+icGLyTQvM7st2IX/nivkxYrk5PeJnKBYjlhilNtxI1kwTT0bxeQP4PH40LWfkK6XEti0kEo/bS8AXXJA55atUQy6NWrdWEGRtW0NceXqQ57rS8+rtmxNnEtu20XUdELT7DTKOJDS5ImKOSMCSuWicI6nYh2/yPHPCba6dWQBEUZeVRDZJZ+8Rvv1YhHFZOqdjz4Q5LIhuaMY0DFXpu4pQAlChWAKEDnfhf/E1UmuasYM+9HgK34k+tX5PUcRgBs72BKgL1YEwEELgcnnwenzEk2NYVpZQoAYhcsLIdmwEgtpwEx63r/pRLSEwkFCmjZuuzb23bz4ql8mmGIkOEk+OEQ7WUhtupMHjptbtqVr7OAG4xg+jzfGY1f6kSilJpGIcGGDGIo/54qqrp6uhccZuwoqVhRKACsUSQUipDJsV0zKWtUlTQ3ONoH8shu3YBD0hXLobTeic6DvMaGyYhtoWAt4QAV+Ypvpcu7eFYD5p13LkI36ZbJrR2CCj0SEyZhqAVDrBWGyYmnAD4WAtusszwSpz7vOohoica+SvPDL3eisWf9PJt/IG0WGvBuvryLC0qqcrJV/prpg9y3HNrEKhUKxKslJyKCrQDTc1gSCZdAq/O0TAHQIJLt1NJFCHmc0ipaQh0sLG1i24XNNXC0+HnPCzkOS+yB3S2SQ9g50c6TpA31BXQfzl5iJJZRL0DBzn6IlX6Oo7ylh8uNDPdiXhOA62YxX17p2O91xYQ3OouH94S9jNFR01lBeGgtfvCMEyTP0WLI6kxHZW3u9/MVARQIVCoVguSMnRZJYmf5C1foklg+iaga7ptNdvoLV2HZqmc6T3AI5l4w8GSWZjMx93hnPa4+vjFkokSCnJmhlGogOMRAfImjPZI0kyZprMWJp0NkXIHwF95cQzpJSMxUdIpGJsrrOp8dqMpkuvARRAQ9Dg/Zeu4+NXR3jy+BgDsSyNITfnr4ugCfh/DzzL155OMJo5KZSCPo3Lt4foWLN8Cj/ykT7bcRBC4DgOuq7Pac2mQglAhUKhWD4IgQ28MJIiWOumKWiSK/nRMXQX6IJkJo7bcFMbaiKRiZK1K/OazCOlxJSQtiUBQ6Axt6KISs8lpSSWGKVv+ASpdJLZxhpzhS8Lu0Zusci/H9HECH1DnTiOjSZyPXz/6ekIk1O5+f+95yI/ugZS2mxv9+I2IkXHfUObizdsaOaJbJbO4TF6ZID6Bu8CpK2rS6E6W0qc8f8Lcul2IQSaruf+1VaO+F9MlABUKBSKZUbMsnlqTONiNxj6MB53YyEiksokaG/YiC0tsnZ2yr66ZuA49rRp07zJOBKEtjAt16TMrXEbjvYzGhvCtmdvU6MJjVCgpvqTOwVImYtqDo70THk/trdmuOG8MX78UqioIKQ57OGTV29kY0OSodgQuqbhOA5uw0PWcTgWS9Dq95BJJxAuybYWi7V1Xn4z6sFC4JgmjuPgcrtPdlaREk2IXBcQKZHjf1dCiEVJE+dFn+M4uRse28bIC73x8y/HtYpLESUAFQqFYrkhBCOmxbNDOjvqR2jQDFxGLQDhQC26bpBIxZgYTcu1FtMJeWpIW0nSZmlrJSEELgGuBcyr5cRfnM6+w6Qzc7d48rh9+LyBFSEITCtLd99RYsnRks9fvMHFn1y4jhPxMMNJpyjFm7Etjgx1MxgboT5YB8DBsSgvDY0SCnkY6+9GuGvxE8KRRuGvIpVMkslk8HtzaWApBLZl4nG5EJpO1jQJhoLERsdyYzQtJ8Z0HVmlqNvEAg7HcXJzk7Ig+DQjJ1OWerRyOaIEoOKUIoUg1daA5fdiJNP4ugeV9YlCUQFSSroyFowY7GCQWl8Wj6sel+7CckzMEtG/VDqBR/OhV9hLeCGQUpLOpujqPzYv8QcQDERyqe8VgOPYONIp+ZzPE2Dr+h3UhZpY2zQ1AubWDeoDNWTMNJ0jPQR0F30DSVr6+zBxaFizAdrrSMshjAm7er1e3C4XLpcL0zRPJpjHbYRyUeWcGMuaWWw7J9CCodC80q6FKJ+UuRaXBY9H0LWT51YsLEoAKk4ZsU3t9F+6Ayt00izZiCVpeuwZQoe7TuHMVh5SQKq1ESvgxUik8fUMIJTOXt4IgQS6EiZp28WOuiSNniia5sYwmpi8lk4gSKZieDQPfn/4lEw5V+yRprv/KMn0/IpTNE1fMelfyEUz17ZsZnisHySF4h5Dd1EfbqY21FgQRXkBlX8sgLDbhXB7GOnrYvjwa7RoGkadm+Cms6it30DWSpKJDuPRwUDmVo56POQTyi6Xq3Cs8ZPgGj9+MBLJrb0DTNMsROUqpSjKJyXkrVvG1/K5xo8n1Fq+RUUJQMUpId6xjp43XTxluxX00f2mi2n7xW+UCKwSsU3tuS4jk4X248+q93gFIIVgMGPx1KDBZWta8MsBBA66ZmA5J/vEugw365o6cOluTGdqdHDB5ykllm3SM3CceHJs3sfzeXKdT1ZKpEgIgdvlobVxHWFvHW7dkzPY5uS6t7yQshwTKR10oSMcG9vKMDhwFC2VIHBoANMBe0MtTsSL7WZ8vadACJ1al80mb5KX00FKVRXLkxM6ObdxYeaQE42VMLGAA3KVu5qmIaUsRPnyr0txalACULHoSCEYuPKi3IPJH34hQEr6L91B8Ej3ik4HT05/e147XvXXG+9YR881u6Zst4I+uq/ZRdvefUoELnfGPzPDpsXvh+Jc2BAik+3D52okZebEgm1beHQfPneuLaAjK/OWqy6S4bF+oomRKhxL5IygtZX1FXYywpcrupgojvI+iSkzSSoTg2wKPZ3ETMXJmGlMx2Iwk8QMpnHHLbyvDeNpaiGzwSCqD2E7SXTNjUfP0OxK82pKYi+A+Cr485HrZcz4Wj5jPMWronxLh5X16VEsC1Jrmot63k5BCKyQn1RbA/6ugcWb2CJSMv0dTdD44H6CB49X5RwVCe3d2wke6VLp4OXOeHToWDSGbfs5za/RGhrB46rFypiksyk8er4lmwTpoAmt7JqzapKPAEUTowyN9lWla4Pb5SEcqFmx0aN85PbkWjmb0fgQyXQUr3SQiTHiyTFGzBRxx8KSzkmzbr9G0u9GtyTB0RPUPR+HM7Zh+TUinias7FFMTa9Kz7eJv0sJ2LaNJrRcdFLXIS/6VujvabmjBKBi0bGDlfUGtfzLx6B0NsQ2tdNdKv0d8tOz5wpa73uoKiKwYqHd2oi/e2UK7dWEIOcIeCyRJG27CXkyhH0SMd7w6WRHDYGhu3J2MCUKRarByfSfQyabZiw+wvBYH6Y1//O5DDfN9WvwuOfWY3g5YDkWEonj2GSsFGkzydDAEbRElIyAQTNFwrEoKd/HxZZtwFi9AbE4jQdfhK2NpPU1DGU0Dia8ue4ZcwzGFSJ8UiKdk72gdU0bF3u6En3LACUAFYuOHk9VNM5IpmcetMyQQtB/6Y7cgzJRuYErLyTwWue808EVC+3AyhTaq44Jf0+D6Qz9aYcan4nX5UMIQSadwpE2mtDRNBeG5ipZKTxXJoq+dCZFPDVGMhUnmY5XRfgBeNwBBq1Wurq91I+lOHeND30FtoGwHZNYehTLzuBkUujJGLVodEqbkWyytPCbjBAIBO6WBjgRxYyNornrGKaFISuKxCnYrczExEhfURcOTcv5RJY4RqlIrxw/nzP+rxxfF5ib7sr7PS51lABULDq+E30Y0UQu/VnqQy8lRjyFr3tw8Se3wKTaGorSvlMQAiscJLWmGX9n77zOVbHQTqw8ob3asYXGYMZDe2aIsH8dPneQ7uRRbMdGN4zxzgrVSf8WFvnbFolUjNHYEPHkGJZtzrDn7HhluIZ/e87HYCIG5CqIG4M6N1/RwGUd00S6lyGOY5Mxo+iJGLqVxfH6cYIRcLI4Y1OtcwQCj8cHEtLZZGFbQ6SFTc0dpJOHGRnrJxsaYEOonuGUzvGoiTPBDsiRkq4Bk0TaJuDVaW90oY0vLbDs3JrRnJfkyUKOvI1LvlOHpmnY45Yutm2fHDOxoGR8vGA8bezk/g5PRg8Vi4USgIpFR0hJ44P76dlzBYxbARQY/zJpeuyZFVkAUmlau9Lo3XRULLR7VPp3xSElR+JZWnwufO7/P3t/Hi3pVd/3wp+9n7HmOvPQc0uNJiQQQ0AgDAQtSbGJrVwHgoFrL6PXJHnBTIntKxlzQdjg4DAaL+uKhRO8LsQOsc0lvLauZeIBjBAIkCVAQ0vd6uH0mU/NVc+49/vHU1XnVJ+hT3efbknN81mroE/VrmeqUtW3fsP3V8G2JvCCNh2viZ13kvTieTaC9IRfEPrUWxVqjWU6fiuZ4LDD/Ggxz93fceC02NdiM+a3/uc8H/6XE5eOCNQaEQYYjQradonKo9AddZfN5FmpLQxMcXHsDEPFUcqFUcIo4MTskwSRTzFX5sDEIWzLRY+OYhw5RRh1UFGVyws2y15Ao/sWOHzS4+8eatDsrF7fZFZwngNTNrFSWN0fDrJrPwRrzJmFwKA7pq1n3Nz7f3pL1n8GSVabRnrCMRWBF4+0HSflGSF/+DjTf/UtzNOiVGazc0lbwGw3rb3d6N1W9IQ20BfWfXpC+5sPpQ0glyJCEGo4Utd0giZKtRgujGGaVr+bVKlzE4BaJ7VpHa/F3NIJjs48xuzCMVqdxgURfyD58g/zW674/b9bSmranuNorSGOMBoVVCZPnC8RI/nBSY+vP97i0QWBYToY0uhaxuxj/64rGB/ehW055DIFJkZ3U8iW2Tt2GY7lJj57pRKWzCECaAYeI9kCB3ICR2uePOnxtftrA+IPoNlRfO3+Oo8fb+NYVr+TV0qJISVy7a3b6Su2uG1Gf003WrgTTUIp2yONAF4iyNz2f/2qVusCHsn2yf3wMPt/9CSd3RPE+QxGs0Pm5DxC6+3VuDwHUO3BdI3z5PEzR+UaLTIn53dk//nDx5n6yt+y+LqXDTSEmI0WY1//DrnDx8/rWsvsFuns0zj9WqRceOYCxbFmhsvEPPnMCLaVBzRe2CE+hxSwUirpPq0vXZA071qEkOSzRY7V8iy3t97PQiPm4RmP6/c8uxpDeqlO4gjRF9ybiCEBCInZjfypTI6/f7LNZ/52icXmqlgfzQ/x716Z58bLXDJO8t/0WoPokdIEu0cPYksL3Z35LGyTdmmUoKFxDJcgaDHuCyKhufuhrQ25v/Ujjyv35Qa8+3YaIZJWJdVNJYtuYiiNBl5YUgGY8owitD7vWrfnEttJf499/Ts7mv7OHz5O7skTGwrtlEsYIYiU4tGax3i2TCmqYJl5OqFPK6ij1Hqvua3QWlOpLzK7dJw4ji7wwYNpmEyN7uWphgLOXKaw3HomvA23QGtkGGC0GxBHG//g61fCJeuF1ijbIc4V+fvDLX7rawvrnrHUVPz2/1vnw/8yw6sPDW5TCIFrZck5RbRWhEEHtKYTLaNciRHGxK0GFWWgVMjsoqLW2fqHQLOjOLUUsWfMWjMqbueFmRACo9tcEqsY0zD6TSMpF4ZUAKakXGTOFJXbKR/AtfykCe2ULkLQUJoH5uu8ZFQyJpfxIknHa9HxWwwVx7a1Ga01rU6d+eWZiyL+AEzDQkrJaH57kaeRnHHmRRcTFSepXDeLKpRhbQSt99trrbbRgFJgSGIFn/m75S03//t/t8SNl2UHuqBNaZG1u+ly3XMG1ISqQ2EsSxgtM5ydwDFLRFGDh9vbyzRMWBkOFRwasaIZBLRjlYx0gx0Xg6Kbag7jGCsVgReUHY/pzszM8Na3vpWRkREymQzXXnstDz74YP/xD37wg1x55ZXkcjmGhoa46aabeOCBBwa2sX///nX1A7/7u787sObhhx/mVa96Fa7rsmfPHj72sY+tO5Yvf/nLXHnllbiuy7XXXstf/uVfDjyuteYDH/gAU1NTZDIZbrrpJg4fPryDVyMlZWPyh4+z///6H+z6b/cy+T//nl3/7V72/19/dkHEX0rKYhhxuA7NzhKLlRnml2eoNyvE26gD7M3vnV08QRj5F+FoE6Pn6fF92JbLdbtcxvJbi7vxgsF1u55FdkZaIzsttGmhsgUwTBBy9Sa7t9PvM5N1D5/yB9K+G9FLe/ewDYe8U0QKo19TJ7pm31IYFJwCI7m9OGYe0zTJZkbYNTS6rdO5ogTXDzn886lRfnrfbm6cHOeyQp6SbWF0Z/vuFL3vfMswiOI4rQm8gOyoAKxUKrzyla/Esiz+6q/+ih//+Md8/OMfZ2hoqL/mec97Hp/97Gd55JFH+OY3v8n+/fu5+eabWVwcDPHfddddzM7O9m+/+qu/2n+sXq9z8803s2/fPr73ve/xe7/3e3zwgx/knnvu6a/51re+xS/8wi9w++2384Mf/IDbbruN2267jR/+8If9NR/72Mf4zGc+w913380DDzxALpfjlltuwfNSW4yUC08vKld49CjZE3NpSjblwiEE835MgMN4eZyJ0d1Mju3FkFsLq6Q7M2Ju6SRtb+tasZ3CNCwmR/eQyxS75sKCd712a6Hyq68ZfXb4AfbEUBwhvQ7KPbfO5O2ms3vrDGFScMtYhjMQLVNa04w1jjVJwR0h54xgSDO5mQ4vPzjFRMHacijIeN7gqjGfVuM49dox8qbgyqESr9k9xU/v280/3zXFleUibtfHdCfFYC8NHCuVCsELwI6mgP/Tf/pP7Nmzh//yX/5L/74DBw4MrHnzm9888PcnPvEJPv/5z/Pwww/zute9rn9/oVBgcnJyw/188YtfJAgC/uiP/gjbtrnmmmt46KGH+MQnPsHb3/52AD796U9z66238mu/9msAfPjDH+a+++7js5/9LHfffTdaaz71qU/x/ve/n5/7uZ8D4I//+I+ZmJjgK1/5Cm9605vO/4KkpKSkPEvw4phmqCm6Jhm217yjtWaxMkutuXU6cqcQQjA2NEWpMDJw/6sP5fjwv5xY1xAxXjD41decnQ/gqpAQ5529TJo8uqJHg4gjRKdF2K7hWw62bZ9T+nK76ezeOsuw+pG/3nEpFdOOFRk7Q8aQGIYNaKJwdR6vaZrcectB3vM/Hl9bjdhHAL920y4KGYPQF2DYSR2gEJhCULAsCiWLvcU8l5cKHG+2WWi1qYQhftytLTzHi9w7FyklSqnVrHmaDt4xdjQC+NWvfpWXvOQlvOENb2B8fJzrr7+ez33uc5uuD4KAe+65h1KpxAte8IKBx373d3+XkZERrr/+en7v936PKFqtO7n//vv5qZ/6KWzb7t93yy238Pjjj1OpVPprbrrppoFt3nLLLdx///0AHD16lLm5uYE1pVKJl73sZf01p+P7PvV6feCWkpKS8lygYEnyVky4TbsUrTW15sqOze89EwLBUHGM4fIEgvXNKa8+lOO//3/28uk3TPGBnx7n02+Y4k9v37tO/PVn4q45j1BpvFjTDBX1UNMIVdKYEYWIKITuTUQhxDFotRrNOu2me/9WMbLdgKVZ4vnjxAvHac89zczSMZ5sLDIftM45GHY2aW8pDFxrVdD3/RkVaGmRs92u+Euusmk5iF6aWAhuvnqMT/3rKxgvWAPbn8hKPvWvn8fPPH8XhdwEpdI+yoVdWMbq925vG6aUTOdyvGxijFu6UcE9GReZuD6f20VYsw8pZRIFhDQSuIPsaATwyJEj/OEf/iHve9/7uPPOO/nud7/Lu971Lmzb5pd+6Zf66772ta/xpje9iXa7zdTUFPfddx+jo6sh/ne961286EUvYnh4mG9961vccccdzM7O8olPfAKAubm5dZHFiYmJ/mNDQ0PMzc3171u7Zm5urr9u7fM2WnM6H/3oR/nQhz50LpcmJSUl5RnFQpG1HDQGpxsqn47Wmo7fYn75JLG6OE0f2UyeiZHdGHJzM2BDCq7fk0EgsKRJoFbtYbTWRBpirdGarjcdREoTqKSRwBJgxQFmq0bst7rnJvrTKRAC0zATkWTaYBh9E2aUAiHQ0kiCWq0GK41llqMOQddSRwFupoCJTbk0es7Rql7a+7f+5+ZNGr/6mlEswyDvFPup357YbYbJdSk5TuIuM3Ac6zuHb756jFdfXuD7J5qstBX27NO85LIh8nsLSS0hAim3lgtCJNfRNU325HOMug5P1Ro8ulKhGp1fLZ8gSQdH3eki665qKgrPiR2NACqleNGLXsRHPvIRrr/+et7+9rfzK7/yK9x9990D61772tfy0EMP8a1vfYtbb72VN77xjSwsrLa7v+997+M1r3kN1113Hf/u3/07Pv7xj/P7v//7+P7FKUDejDvuuINarda/nThx4hk9npSUn2Q83eHHfA9IfrilDWdbE2hNrDVSbP2xn4z+CplfOokfnL8h+XYJQp+O10TrM9d7JZNMVkWs0ppWlAg9SMSf0j3hBwUDSrFHvrmCsXKKhdoch5tLHG6tcLi1zBOtZQ63u/9uLPBkZYZjS8c4OX+UufmjLMwf5dTCUWbnj7I0d4SVuaPM1uY5ETRoqohAK0KgVBpjz+Rl7J06RCFbPq90ZS/tfXokcLxg9CefZK08jpnpi7/kOoTkLYshx8bYwOanP3lDRQPX0LFdbrhslJ+5dpwXT9jEkUcUh8QqJlIhXthOPAW3cU5CCDKmyfNHhnjdnmkOZSSO8nCiOk5Uw9A+VtzGiWrYcRNDBzhRHTuqY+gAO27iRDVM1cFUHk5Uw4kbuDLGDBuYYRVTeViqjRNVMVXqMXou7GgEcGpqiquvvnrgvquuuoo/+7M/G7gvl8tx+eWXc/nll/Pyl7+cQ4cO8fnPf5477rhjw+2+7GUvI4oinn76aa644gomJyeZnx/8ZdT7u1c3uNmatY/37puamhpY88IXvnDD43AcB8dxtroEKSkpF4FQBzzI31ImqRV74IEH+tH/Hr2Gs4MHD9LpdPjkJz/JzTffzJNPPsnY2Kr9yV133cWv/Mqv9P8uFAr9f/cazm666SbuvvtuHnnkEd72trdRLpf79ca9hrOPfvSjvP71r+dLX/oSt912G9///vd5/vOfD6w2nH3hC1/gwIED/NZv/Ra33HILP/7xj3Hdi9O9qoWB0iox9D1Dj0GlvkSjVb0ox9UjjAJOzB9hqDjG2NAUlrl1/Vyk4yTVqzWdWGNKgSPXRLu6tirSbyM6Lbygw4rfohJ28LeIasZaE2pNk+6aLa+V6IrNxFPRsdy+fc1O8OpDOW68LMvDMx7LrZiRXJL2NaTAMTO4dg7RE7txTDuKyZomltxE+KGJ4gAv6hDFIQW3jDQGr3PU6eDXa4iRSVpRi06c/AgwDQvH2r7Rdm+bw67Ly3ftojR/nMerET5g6pjE7dlAIDB1BN3Inqm7nonCwEABAuTqOmVItBZIHSeRWGkiCc7zSv9ksqMRwFe+8pU8/vjjA/c98cQT7Nu3b8vnKaW2jO499NBDSCkZHx8H4IYbbuAf/uEfCMPV8P99993HFVdc0f8CuOGGG/j6178+sJ377ruPG264AUiaUyYnJwfW1Ot1Hnjggf6alJSUZydP8zguGa7kRQB9N4HLLrusv+bNb34zN910EwcPHuSaa67hE5/4BPV6nYcffnhgW72Gs94tt2aqztqGs2uuuYY3velNvOtd7+qXo8Bgw9lVV13Fhz/8YV70ohfx2c9+FmBdw9l1113HH//xH3Pq1Cm+8pWvXMCrNEisBEoJbMMmY+X7kUBTWuSdEhkrhxQGsYqoN1cG5s2uRbO+zm7HjjGOWKrMcXLuKTpe64yRQKWSyB8wIP6EUsh2A7OyQNCoMNOp8WR7hTm/QagVuUyBrJtnuDROKT/McGmi/9xifpjdk5dRzA1tut8eGSfLUGmseywxy7WFHZ+O0kt733Rlnuv3ZPrdzqKbCFVaUw9CWlFEwbZwDDkg6HoNIX7k0ehUqHVW8MI2sYr60cC1a9szM2jXRBZzaDSxjlFaJZHGLfuFNyYxp3a5duoglxXLCCG7Ak+CMLr/L7r/NrZ4LPm3lMm/Y63RrHks5azZ0av23ve+l29/+9t85CMf4cknn+RLX/oS99xzD+94xzsAaLVa3HnnnXz729/m2LFjfO973+Ntb3sbMzMzvOENbwCS5o1PfepT/NM//RNHjhzhi1/8Iu9973t561vf2hd3b37zm7Ftm9tvv50f/ehH/Omf/imf/vSned/73tc/lne/+93ce++9fPzjH+exxx7jgx/8IA8++CDvfOc7geRN+Z73vIff/u3f5qtf/SqPPPIIv/iLv8j09DS33XbbTl6WlJSUHWaJUxQY4kd8F4Abb7zxkmo4uxDEQKQ1pjTIOwVsI8lmWIZNxsqRd0oU3DK+79Hxt06pKS6k6bKm0a5xYu4pas2VpAP0NJGilKIdBDTDGFsKMoYgikM6Xgv8DnJlHq+xwlzs8WRrifnWCkEUIKXB1Ng+9k0/j71Th5gc2c3U2D7KhREs08EyHUbLkwwVR8lli4lY6WIYJlm3MHCkQgiybh7TsBD0/n2R5it0tVg7ijCFYMhxMNekfHsWPi2vTq2zQsOr4MdeX9hrNJ2wRSds4YcdwjggDgOaszPEI3k0utvlLMjZhX6q+XR6InIrsS6EwDAM8qZC7MC86N7s4bDrE5g2hpwbO/pOfelLX8pf/MVfcMcdd3DXXXdx4MABPvWpT/GWt7wFAMMweOyxx/jCF77A0tISIyMjvPSlL+Ub3/gG11xzDZCkWf/kT/6ED37wg/i+z4EDB3jve987IO5KpRJ//dd/zTve8Q5e/OIXMzo6ygc+8IF+SgbgFa94BV/60pd4//vfz5133smhQ4f4yle+0k/JAPz6r/86rVaLt7/97VSrVW688Ubuvffei5aS2Um0gM7UGFHOxWx5ZGYXEel/EykXEC0E7V1jRFkXs+2RObV00bwMO7SY4Qi7SSJ+t99++yXVcOb7/kBWZCccB4Ioph0olA6QuDhWFj/y+l6ASRG/oN6qoM5gEC3PlEPeAbygzdzSCSzTJuvm8QOPUCkQklqnhUSQcxzCTkDbaxF7Law4RgjJUtCipmJiBsWjUgopJaZhsVbDmqbFgd1XolSMaycdtcPFMQxpsFiZxQ86WIbNUHG0W2+XbGeoOE4xX8axXPzQI+PkBkTj2bCRiNksBW4bLjm7SDuKCaKAZmOWhmExMbQbkERxSLW5zNzKcVpenV0TB3Hs9d9rftTBj5IUr0Cim22qtQWWczWccIVcpshIaQLX3thmR3enjcRxhGGY3UZpveGIQYEgnykixPn7Sfa2bUqDaAcE5U8qO/5T5fWvfz2vf/3rN3zMdV3+/M//fMvnv+hFL+Lb3/72Gfdz3XXX8Y1vfGPLNW94wxv6kcWNEEJw1113cdddd51xf89mmof2snjTy4kKq1YAZqPN+DcfonBk5hk8spRLleahvRuMsmsz/o0fXJT3nEZTZIiDXM1xDvPLv/zLPPXUU9x9990DArDXcLa0tMTnPvc53vjGN/LAAw/0y0nW/rC87rrrsG2bf/tv/y0f/ehHn9F63wvhOBAJwWJosCdqYxpFLMPGNhMbEeg1fwT9GcGbRVUujguboJgvM1QcI4wClqpzVD2fcmEE25QULBtaK8jGIsQRQsXEOqahYtoqIuw2KwjEaalsTavTYKg4NiBQDGFg2IP1baZpMVwaJ+vmmV+ZQQpBqTBMqTDStbYT/Y5lM2uR1Ul0cDtNEmsbMeI4IogC/KCDH3TQWmOZNpZpYxoWpmFiGIl5szQMXCtD1ikQa6h3mlRWjjC/coKMk6WYG6bjNTm+8CS11gpRHCKEoN5cYWRocsBeZ+3rm9QRxoQrFdoyxIvBawbUmxUyVhZR2nhmtNaKRrtCtbWCZSYdx7GKGStPrasXFEJQzBYomAbVSJ33CLnkeDRCC9QFKUi49ElnAT/HaR7ay+xtr113f5TPcOrWG5i+9/5UBKbsKFu+5/7FK5j+q29d8PecQ4YcxYH7LqWGszvuuGNAnNbrdfbs2bPh2m2jNbVA4kctXCdJ7WWtXN9CQ2mFH3uMlMept1YIwtUIpGGYZJwczXbt/I5hGwghGS6OMTGym1hFnJw/Ssdv4eQnGM7mMVWE0WnQiiLm/WYi+LTqtgsITNOm5OYp5stYpk2zXadSX+qPset4LaI4TKKAJLWM661SescicJ0seyYOorRKUr2bCJez6fj1A4/55RN4QdKMoeJ4oCO3u8V+JE1KA0MalPOjHJi+mpnqMvVOnVZ9hna7gkYzXJyg0a5y+OQjeMFqCl9rzcLKKQzDYqg4AojueD+fWnOFfLaIa2cRQLhSwXNXI5gaTSdo44cejuWuj+oJiWtnGTddGl6d2aWnuWzXNQNegWspOi5XDxX5zuIK0Q6UESSTYpLIbsrZk1ZOPofRQrD4upclf5z+4dP9e+HGF6JT4/SUc0QLQXvPJI2rDtDeM4mS8szvuVddj77Abv0lRmgzmEq6lBrOHMehWCwO3HaCpRCqfoBSAQi6Y8GSL+J20KDlNej4LaIoOV/HzmAaFkopvDPUBe4MguHSOFNjezFNC9ty2T1xgEJxAkOAEXoYtWWUZROVRqmj8LVCGhbF/BC7Jg5wcPeV7J26jKHiGIVcmcnRPeybPkSpMIIUkiD0qLeqtDqNrnXKGY5ICAzDPGNX8tkQq4hGq4rnt4micAPxB6DRWqFUTBQFeEEHP455dOYJnjr+IAtzP6TVXm3WqTaWOHzy4QHx1yOKQ2aXjlNrVrrnrFhcOcXc4nGennmcU4vHaDeq+I0GgSsH/tueXT7OD48+wGJtljiO+pHDXlex0pp6e4XF6immRw+Qc4tJo8YGSCGYLI0y7Lg75t2XGFFfyJrUS5c0AvgcprN7YiAFtw4hiApZOlNjZE8tbr4uJWUDNkrzylYHldvCCqL3npseJXNqic70aL9G0Hny+I7VCO7lEA/ytxzjCSDx4bvnnnv688BbrRa/8zu/w8/+7M8yNTXF0tISf/AHf7Cu4eyBBx7gta99LYVCgfvvv3/DhrMPfehD3H777fzGb/wGP/zhD/n0pz/NJz/5yf6xvPvd7+bVr341H//4x/mZn/kZ/uRP/oQHH3ywfyxrG84OHTrUt4G56A1nQuBFimVPMxW3cQyn21kpCeOAkwtHWKicQqnVaJRt2gRAFEc73t26wQFSLowwMbKrK0ASDz/HzpDPDuG3qpiNKnGuiHazOCpmqDiGZVjkcyUcO4MUcoMoVdKcsWfiILPyOMu1eU7NH8V1shzYdSWmaW18OBcQx84wUp5gpbZAFJ/ZaFsDsTBZbKxgqACBWpeKr7crW24jigJmF44hhCCKQiqNJTSaMApYrs4RRMu4kYc67Xporag0lmi264wNTbNn7DLy2RJhFHB8/jBLtTm01ly++xry2SJe2MaUJka3MeZ0E+qCm+fFE9N84+RRmorzTgX3tpty9qQC8DlMnN+eJ1OUe+41taQ8s2yW5lXZ7b2XGvunmb3pZYN1qfUWY19/gPzh4+d9fCUxzHX6Bp7kESDx2Usbzs6MBuqRRRg1MIwy3zteY7EZkrcDrGiZIPQG1jfbdVw3253HeuEaPwSCcnGUqbG9RHHIyvIMpcIIftCh3G28KAgDbAftZkEk9XdTY3v71iRbRed6adSMm0PUE98+P/RoduoUcmWAfiT0YmBIg4mRPeQyReZXZuh0mpva7vSfo2PQiVg8V7kTRD4z80f71jBrke2AwGLTjFEYB5xaepqV+gLTo/vx/BazK8e7TR+S5cY8oQrwQw9TmmTdIo/OQ7WjGc87vGRfGaPrTziaLzDt2jzR3pkfFel44HND6LR/+pyp1+uUSiVew89hiov/K7K9Z5KZX7j1jOt2/bd7yZ7YuNswJeV0RD7Hkf/9Z4jymXP/ZO19rKx9fve+7dalqlbrjGsiHfJ3/D/UarUdS5M+G+l91vzu3/0tbj4/8Fhi1cG2X6tRQ6ObHr//9x7zjVUD3aGM4n+7qs4Lp5IUuZTGBRV9PaQ0GCmNMzY8jWlYrNQWWKzMsn/6eYRRgDQs5itL7FIh7thu9AbdrNuhN+Hk1MLTVBvLQGJunM8W++ninUrxns0xhVFAs10jCH3anQaNi1Bnuf5AYGQhoJ0RdIpbf5cldYnrfxBYpo1hmIShz0OzDv/jxwVW1mSjJ4s2d956GTdfNZrUJTaq/P3MSdpRdN4KrtNs8b5//tOX/OfATpPWAD6HyZycx6y3Nq+l0Bqz3iRzcvN5kikpp9OZGksid+fyoax1MjMV0rrUi0SsFEEQoIIgSbFrjVCJ35ogcTvpXW6tFN897vP+r9UHxB9ApSP4/PdLPDKf7Ysy4wJ72jmWy67x/UyO7sE0LMIooFJfIpcpYFsurpvHjxTlKCSTK6GtjZsLtoMQAtOwmBrb1+0C7tqlNJapNZOO2WciHiKlxLZcRsoTTI3t6zenXNRjUBoRxITO1pKgbz69wQ+DMArw/DbfmzG558E8K+3BazlfD3j3f3+Uv350CSEEI/kiuzI2F8ZSPGU7pALwOYzQmrGvd2ebnv7B1f177OvfuWjebCmXBtsuGdjkPYeUm4vHNXWpKTuDimOq9RqNep1Oo0GnUcdvt2g16vitJkG7hddsoqOIamWFv/n+Zp6CyWv2F4+VGB/Zg5QGpjTZTsIxsSk5uxSqbTnsmUyaNaQ00GiWq3N4fptSYSRpcmvUiFbmGMkVUIXhbR3LVgghsEyb6fH9TI7s7outSn2RpcozkyVZrs5z7NQTtL3mM7J/ABklvdCxeYY50aeJNaXh8LLFgzMuh5ctYi34sx/3zLJPG0XX/f+P3PsUUawwhOTyoWGyUu9YQ0jK2ZHWAD7HyR8+ztRX/nYDT7YWY1//zo7UW6X8ZGG2vDMvAmTHH6gJNJsd8k+eoHr9FWd8blqXunOYpkmxUMAWkjAMMaTENAwsS6OUJlZJJ6kEFqrQ9Lb6shUsNhUzzRIv2O1QLozQaFWp1Jfw/PaAAOjNvi3mhynmh/CDDrOLx7bV1AAQxzHxmkiSVoqW10GZGVbaHSodH8NrMO646OLw1j8szgLRrR8cHZ7CthxOzh8lVlHfg+9ip4GlNJK6x9oCpjS3ff12DA1mqNCWRG8nJKSTa/iDUzZ/9uMCVW9V+OdtRTPYfCMamKsHfPPwLDcemuLIkmSlkmM5bDI1IndshnLK9kgF4CVA/vBxck+eoLN7gjifwWh2yJycTyN/KedEZnYRs9HevAZQa8xmhwP/9/8Pb3J0YBJIZ3p0WwJwuyIz5cxIKXHdpCGsZ17de9UkyYe81hotBMrMAmeexLDSVhjSwHCyOHaGUmGEWnOFSn2RIPDJuFlK+REKuTK2lewz4+SI44i55ROb+rIldYUKwzBwrMxAZ7GQBvnSJMNS4FoWdFq4hoksDqMMc0cr/Xsm0YX8ELn6EvVWpStGL+5nZk9ECyGpN7fu4r1waMxAEVuS7URYNZqHTjl8/vuldY81g+29Rn97uMIH/+okc/XVMoRiBl53ncsVuy9+CvwnlVQAXiIIrdNGj5QdQWgY/+ZDnLr1hiQ1s0Ejx/g3H0IqyM4M2gtlTi1tSzxmZlNbogvJOhkjBGhN3tneF/SuUgHbsIlUiEbjWC7DxTFK+SHCMMBxMhjS7G56dZvD5QnCOGSpMrthPd1EeQoF5HMlXDvTrzFUWtOJNaVsEdcQyCgg7jRpmiYFd+MZtDuBFJJSYZhmu4YQ8qLWAPbGqFmWjSENoviZMzM2Ik3osK0Mu9Jsmubdbor+T7+/XuzWO/AXD3j8K0hF4EUijbempKSso3Bkhul778dsdgbuN5udLbt4hdaMf+MHyR+b1AiOf/OhdE71M8SuMZt8ZvOPfUHSrfnKyyYpZoYpZUYoZYaxDZeFlVOAIJct9idirBVmQgikkIyWJ7Gt9Sl+ISTCMCnmy2TdfN9/L9bQijSGANcQCK2gusKS77PsN1Fncmo+D4QQFLIlpsf3MT22d1MD4wtBrGIWVk4RBN4Fb7Y5E1KBNrYn3p5asbpp33MR5Rpxhijr1x/208keF4k0ApiSkrIhhSMz5I/OJF3BORez5ZGZXTyjeCscmWH6r77FwquuH/QBbHb686m14Ky3m3L+SCG46foiX/lWdd1jva/zO2+9DNNIRKI0bJSKWaycolJfpFQY7qd8N6Lnt3d6LZdjZxgtT+LYLrNLJxgujVEujBIq8JQmYwhM0U3NhhGRrzDFBLauo1SMYVw4YWaaNsOliYte+xdFAcvV+f5kjmeO5DUjCUieUdfVvO2+FqdvrDtB5Aw7qHc0c8sx06MiNfi7wKQCMCUlZVOE5pymyCTi8dTAJJDM7BJCQ+PgLhZufOGgOGy0++Iw5QKiNYd2O/yfP3uQu//2BPON1Rq8iTU+bavLNbV2hbmVE11rls3FXw8BWKaDdjSGNMhligwVR3HspObPMm1WaotIw0IZWYqOhWS1Lk9qjaEFjrJwzFEMcWG/pi628IPkuvqhRxRH6GdU/AEChG1hRCHbUYAld3vekDlL0QpXxWLZVbxw0uPvnt5ielWXgsgiRYA6vQQlZUdJBWBKSsoFQWg9WCMoBI2Du5LawtOI8hlO3XrDtk2iU86B7hep1prr9uX4s3//Qr5/9Gmq7YipYo4bLtuLuUGkTemYqbG9uE62X/fXmyQhpbFOQElpsGt8fz8l3Eur9nz4ysVRTsw+yZG5Y+wa24t0yn3xl3dLaD9ijg5GvoRpWYhtpiafa3h++5kXf118GSM9ReIauTWXDYeU3Ziqt1nTiKbsKv7P1y5xtGJR8wxKbsxlwyFPrdjbEoDXTY/S0aeYC864NOU8SAVgSkrKRUGLxAQa2NgkWmsWbnwh+aMzaTr4QiElsYaK73OgmOfGy/fjR3VUtIxxWmmg1pow9tFCkc+WBoSeUopTi8dwLJeh0li/JhASobdVpDCOI2IMsm4eZ80LLaWBJS06XgOZz2MX3UvYFkTj+Z0zL9uAnqg2DBPTsLBMC62h47fWjfLbLkrHGNuMtEkBP391o9sFvHGa9+evbmBKODQSAmH/uF9z5V7+9EceC41ww0pAAUwUHV552RjzNU17fp56nH4YXChSAZiSknJR6E8Y2Yw1JtHnknZO2QZCQBwz306EQsZyiOIYxx5ibU+g1ppYRzT9OkqrdVG+IPQSf8A4pNGuMT48TS5bRIotPOC6Xa8tr4mbG+LA+B7MNQJPINB+m3pzmU4mQ0bKZyQ9e7FwnSxGyxjwQtyIJHJqk3Gy5LJFXDuDZdqYhoWUEiElWilOLTzNyjkKQKFByO3ZwAC8cMrn9hfV1vkAll3Fz1/d6I8T7G8fweTIXg7tupo7b63xni8/tv4Yuv9/560HEUJwoubQqBdZaC8xOrK+rjTl/EkFYEpKykVhu+bPqUn0BUZKQq2IlUYbmjhqksnu7j+stUajafsNIhVuuAnbdpkY2c1iZZZmu0YY+uzfdQWus7HA11rj+W2anTrtICSbyWOeJvC0VoT1BZzSOJaO+mPHLk0EY0OT2KbN3PLJ0yJ3iVG1Zdq4TpZCrkTWzWNZTiKwBQPXRmtNs9Ogdh4+gqElcNoRQkv0NkX3C6d8rpv0eWplMM0rN3j6aGmSy6avxjQsbr5qlI//b5fzn+47dloNqsOdtx4E4HWf/s5pHoGC113npPYwO0wqAFNSUi4K2zV/Tk2iLzy2lJgykRFCQCOIKdia3iSwTtjCizZ/HaSQDJfGyWUKLFXn8M9gZaK1ZrEyy3KjgmFl2TVSWL8mCtBxyPDkIYakpOFVCWJ/g60990ksdCTl4ii27TK/fBKlYlwnR8bN4doZbNPBMMx1djsbIaVBIVei0a4Rn8MkkdAxEHGIGWrCbXpFQpIOXpvmPR2BYKg4zqHd1+JYiZ+j1pp/8fxJbr56gu+dqLPYCBgr2Lxkb4mvP77Mu//7o+vSw/WOTjwCBVyxKxWBO0UqAFNSUi4K250wkppEX3h257I4hgFoLGlgWhb1MCBjGEgi2kGTtXbSSmtClbxspqArHAWOnWF6bB9BFGAa1qaj1IQQZHIjZLXBSDZH1s2tW6ejACHN5HZalGs7JJHL1WN79iMQArJunr1ThwD685TP5viFEOQyBbJujuXqPLNLx8/a0FoZELoGmVZMaMtNM8FSSKZH96N0zNxKIlo3wzRMdo0eZM/E5bhWZqBGNHlc8LL95f76WGk+cu9TW7oE/s0/+RyaNpHPidf32U+aVE9JSbko9CaMAKlJ9DOF1pjAZDbb1eDJxbakpGTb1DoNZuqLVDpt6n5ArDVaa9qRJlKaUGmakWZt72qEJJYO9VDjx8n6wRtEGhy3yOWT+xgpjW16bGLNvF99DmPZLqBn9AUjqfEzMbcZ7dtsG1IalAojuPYWdbabb4F20cRtxeRaqq/9bcvGMm0ApDDYM34Zl+96Ps/b/QIum756Q8PvHqZhM1wcxzK2F7F78HhtIO27EY2O5sTS9mxoUs5MKgBTUlIuGuc6YSRl53Atk4JtrYuwGUIwUSgzmR+lYGcougUibdOMNFJA1hRkDYEtIVS6P74tiDVCRYioxUJ1jvlGnXoY04wUGvDjmPnaCiL2kEJuKnJirYnCALqRvLM2Rxai28n6kxsdskyboeLY2ddPCghtQXXEIlcJyQWCXMZhbCjP2NAQpmEyNbKXA1NXYRoWpmGxd/wQV+97EYXM+pnAAF7Q5rFj3+fo7KPU25WBqGTPRqhXb6rRLDa25/nS8p6DKv9ZSpoCTklJuaic64SRlB1AayazGfJW18+vG+oRXWGmlcI2TcYK40gh6YRtap0QQ6ymdi2RjG4LlMaWkDEEUQydoE3QXqHdrpEZ2UUziqkqRadTJ/RqOOVx8m6WjQSa1pog8sl2O4W1PvsIoOj/z0825eIIXtCm1lghVmdRDygEQUbSHLIYqsaICRthaKSIKBeKGNLod3n3RPxoaQohJD888h3CeFDAZZwce8YvY6w0RaNTA60p5oYBCMMWrfYi2cwopukQRQG2sb16z9yZvchTtkkqAC8iMndmA8y1qFbrAh1JSsrmXKz3nXt4dT+9KVQpF4hu9KXkOFw7MozZi8D1ozLJ35EKqXtVDGlgSoswDrqNIavKqhcN1NAf32YaFsOlcQq5MtXGMnMLR6GblnQth+nJg5umNrXW+EGHamWO4aG9ICRaRWddx3Yps/ZabJUi7r0W0+P7ybp5ZhaePjuzaSFo5wR2EFE61oTLimgbshmDVrvCUn2OsfJ0YgIuEhPwcn6E6dF9HF94Cq0VUhqMlabYP3kFhWwJEBiGxezy0wghsSQ0m6eIIg/fb6KQNH2PTtyh6EJ9ix6wYgb2jF68ec2XOqkATElJSbmU6YoHoRSXlQqMuk5fRKyt5ktEhkjsWOJ4XUSnhxDJ3N7T74MkBTlSGieKQgq5Ehknl6RmN5gY0iOOIxZWTmGHAWbXRkajnzVTMp5pehY6tWYFQxpk3RymaSO617U3aQVWI3OGMLpd2ecmoutlE7dp4h5voQ7kEAZkMybzleNIGRGrDqPFgxjSxpAm+yavoOU1WanPs3f8cvZPXjFgDm6bDqOlKRYrx8lIhdYRIOgEPoHSnGqFtJTkluvgy9/ZvMbv5uezoc1MyrmRCsCUlJSUSxyhNZOFPJeXCoNZUq1ROkKpCCmtc2pAGNhPN+qXcbNk3fzAGLjT6UW1as1lao1lDjhFTDexh1FapRHhLj0LnUo96Y43DBOjG30zTZvh0jhZNwcIHNvtW60EgXduUVQBSkClBBMViZzvoKeyCBlh2bDSPIYQCsfKUc7tSSa/mA5TI3upNpfIuvkB8dcjY2eRQBSHGIaBIS1yloWNTbO1BERctUvwhn8G/+/D8UAksJiBW66VXD0ZEegYvYXheMr2SQVgSkpKyiXOrkKOGycnKNqDX8xS2hgyQxhVceykeaAnIM6HjJPb1BKmRxxHLFXnqNQXEVrjmg6yO0Iuif6lEhAgVjFhtFofl4zSS2r7/NDD81sYhokUBpOjuynkhhBCnH0TzWn4OqRazjCyFBDnAijaSJns17XL5JxRoq7noGmYuHYWKSRKbbzfKOpQyBQQcgjDtFEqpuW3eXJpnmaooCvqrtoluWJacHxJ0/Qg78LeUYEUohvMTkOAO0UqAFNSUlIuVbTGNQTXDBXXib8EgetM0OwcA2EjZeY8d6eJ4pBqY5l8tkRWyn6DiRSy3/UJSZQvjAKU1lhC4toZRNcy5HzFy6WEaZhMje7j1OIxWp36usdjFffHyZ2cP0oxX8W1s1Rq5++n2cAjU86Rm+kQZSyw6M/t1kC1WcOxLLK2Q9bJUciWUTo5ltUfEYkdkCFtMu4Qvgpohz51P+Dp5SWWwxh9miGJFIL9YxsJPYnUEbE2NvYSTTkrUgGYkpKScokihGB/zqJg+ISxT2/MmBRrU7MWQhaptY5iWhMIYSDWCLWzJYwCWp0Glfoi+WyJXKbAcHE82ZcA0f2yd+0MuycO0vHbxPVl3GwJpETpzesPfxIRQpBxc+yZPMjs0gnqjZVNX5soDlmpLZBEyc4/guo6Wcq7DpCZbVCdnUHtyYGATlin2jqJY43gmiYqDgHBZWOHsJwMWseAIIx82n7S7GVIiWlYtL02D586Tk0bxFoA8qzEnKF8Ypm2Au8EqQBMSUlJuRTRmrwp2ZMzieOQWmcFSMaGOWaGjJVFYnTvy2AYWYT2yDqTtIPmpnOAz0QcR7hOFtctkM+WUHFAHEcIIYlV1I8GSmEgJeQzBQzfx8oNAYJ20MSPOmfcz08SQghsy2XX+H4cy6HaWCYIt7JNOT/xZ0iD8aHd7B2/nHy2RFzs4H17iXY9wBhKajsb3hxeWMPKHcSUNioMkK0AYTp4fpuq73O8MsdSu4mNpmBblHNlZptNKrGBlptPHNkSIbvnl0YAz5dUAD7L0IK+P5pcrpI5OY9I7RBSUlLOEiEEe7ImjohZWJnFCzrkMgVy2SKRFRLFIUW3jBCSjJ3HNffT8WcwZeILeNb7Q6CUQmvN5MhuTMPuPxariCgKEFIk0UchUDomiHxMaWKqGGk5yX07OP+3Zzi8VTPKc4WexcvEyB6GimPUmxWqjWW8oLPjHdPDxXGu2PMCTMMCITCzWcqHriR6/GGyMk9h915CEeBHLUzTwRBmMvGlmKfq1Xm6XmXGBy+MkRhYUZulUCNaC0kDx3m8DlqYCHoR6ufu6/lsIBWAzyIaB3excOMLiQqro3zMeouxrz9A/vDxZ/DIUlJSnlNoTcYQTGQkc0vHqTaWUCqmWl/CshzGhqYYKU8QqTyWYaO1QkgTyyzR9uaJ1Nmn2AyZNCIUckMYUtKzlJFCIgwTjNW4Tc9yxpRJdFLFMZGKicL22ZkXb3r6iUBotmosVecp5EqU88N9+5TnKj2bF8fOMDacoVwcpdmuU20s0fFa3aaM8w8Y5DMlTMNC6dXqvPzuPZhulsaRp2hUHmfo2mvJZodBK8I4ZL5Z5UfVBjWvTagFCglSoLCITBfZO67zuf5CIFSEjH1iI5Pqv/MkFYDPEhoHd3Hq1hvW3R8Vssze9lqmvvK3qQhMSUnZNkXLwCak2aqiuk0CGk0QeswtnUBphSFMHCuDH3VwTBdbSoKog5b2GbY+iEBgSBM/8vrf76rbyav0qs236DaC9GoRHdMlDNoIoB7U0UYSqRsYG4YG3dMNq9/4Wwk5z2+zVJ2j0aoSRgHNdpVqfYmx4WlK+eHnrAjUWhOrGNm127Eth6HiKMX8EEHgMbt0nGa7dl77yDp5yvlR6q0VDMMi5xa69ZsG7tgY9lCZyg8fofr44xSvPISWgieX5/lxtU5HS7ROInyr11gTSwcZt7sv4nleeyGRKiadCHz+pALwWYAWsHDjC5M/Tv9g6nZcLb7un5F78kSaDk5JSdkWI45Bp7NCGK1vqIhVxNzScSr1RTJOjlymQLkwiik8Yi3Oeki8Ic1uSi75fNIknZy9Lanu51YSmVPd+8CPYkQcoKVAdz/7ojii7TUJQ58wCghCnziOMAwTy7QxTQvLtLs3q+s5N3jEsYqpNZb73bFaa4LQvyTMpYPQ6xptl/sRQdMwMdwcxfwQ7U7jnLuoS7kRdo8fYKU+z2Jtjuftvo5c15uxhzAM8pcfZOX7/0T71CzVUpZHGx5tJSGKwTpdViQNKbEwsZSX/Lg4LwEu0N1u8ZTzIxWAzwI6U2MDad91CEFUzNPZPUH2xNzFO7CUlJTnDEprZhZDWl5MMWPwshGbRrXa7xg1DYsoXm3s6E2Y8Pw21cYyy9V5ynmT0aG9Z71vIQSmtBBm15ZExyitugIw2X+vDk/rJDWstUIjEGGANsy+KOh4TY7PHiaOYzZLZ/YMpw1pMjo0ST5bpNVuEMUhcRwRhH5XBAmK+SGKuTKukyXj5J6z0T9IztuxXDpeK0nbC4O468UnpcFwcYwoClmszJ6T2B0qjDG3cpLl2nxXXK+XCFophGWS2TXJ3BOP89ieSdqiGzE2Nqm1FAIlbSIBUqskkHGur4MAqUKENNAiFYLnQyoAnwVEOXdb6+L8+Xl0paSkXJocPunxdw81aHZWv/S//t0ab7gm5OoxkEIyObqHequapIRPEwdaKzp+i6zjnNMXcxgHGMIg55SSZhAdd/3pQoLYTyJxWhN3PeKCsIZtOpQyUwSNGoHt9vcbxRFqC/GXHK9GK4UWiigKmZk/SqvT2HBtHEdk3Txud8yc0hrBc7chREoD18km56E1ba+JZTo4TjIWbmxoCiEEjVaVWMV9Q5gg3HoySOLXCHEcIgRMDO0mY6+fXy8NA90Oac/MMlssUFMmuq/zdZLS2ujSCoixMFQLhMG5p4IFAhI/QFIBeD6kAvBZgNnaYvr1Goxmao2QkpIyyOGTHl+7f33d11JL8YffyXD7iwJevFei7SLT2RJecZTZpeP4wfrPneQr+dzGbHlRB4UmbxcxpYUpLcAlQx6l4r6/Xxj7BGFMzhnCVJpYKfLF3SgpCVWQdBKfoZHBNCwmR/fgOlkWK7Obij+AdqdBvVVZIwDBeG5qvwSR2LQEoUfGyRGrGNcwElkkwMBgNDvJcGmcend+sOtmOTl3hLbXTDbRr8XTfVE4UhxnrDzNSj3xEcxnijh2Zp1Q1lFM8/ARWpagki/0Rk0jjDO9b5LtxMLE1CFK2FtLQK1BawQaKSVohdKghUQLAy2MZM1zVMg/G0gF4LOAzOwiZqNNlM9s/GbWGrPRInNy/uIfXEpKyrMWpTV/99Dm4gfgz35c4GUHoRlDRioMw8KQG3/0izVGzedCEHk0tCJr5zFl0l2stEJKA1PaWIaDJk/eKSE1+ItPY+aHsZwckYqIVEQcn9l/MJl5K6nUFqk3V7Zca9sO5cJI9/wE5nNYL6yN4HW8VpLS5rTRfYbAcEwMCeXiKPVmBVNalAuj5NwiebdIxs0RqqBvHF1rrtAJ2igVYxoWu0b3Uy6Mrd+vUtSffJKV2jJPjZZoxBpMY/vRVCGIpQvaQHajweu+87TGRFF2MgzbkoKbwbYzaBWx0qxxvNXBUwKpI1SaAj4vUgH4LEBoGP/mQ0kX8Om/aLr/4Y19/TtpA0jKJYkWgs7uCeJ8BqPZSb0vz4KZxXAg7bseQdUz+PGpGtdyhONR0lDRa444nV6TxvlopDAOqHeSyJPWoHSMEBJDmljSwjJsbNMhaiwhpIFVHCeIfRpejVhFhNsQgK1Og1anyXYsT6IoJAh9bGt7pTbPVrTW3Y7mOu1OA43GthxiFSV+fV2EEHT9vTENk2KuTNEdYry0KzHf7jbMRCqk4VWTdHG7RqtT5+jc4xyYupJibrg/F7qHiiNaMyc5ceRxnh4tsqxNtGmc/YkIQYyBEXsgTxNwWmPriOePjbNvbB9mdzJMJ2wRq4hCJkMx1+bH8/N04oBY2GiRyphzJb1yzxIKR2aYvvf+9T6AjRZjX/9OagGTcknSPLSXxde9jKi4WmuUel9un5a3PTOMShvap82RHSqOorWm3kpEQBxHtP2QOGogLPe8auQ0mmiNn5/WMSqOCWMfWzmYQhI1VrCGp0FIDGF2K7t0v6lhO3vZDrGKqdQXyWUKCHEOguUZRmuF53fwQ49Gq0rWzVMqDAPg+R1CTFqBR85x14k2rZPraRk2ljFo7WNKi4yVI3A9Mk6WVqdBGPnk3CJoqDcaWJZFFEXEcUTkdaiePMXc2AQ6k6MIrMQhQgpUrDCkQOmk+1ujkw7lDc4nOT5JLEwMHaMZjCCOujYHx/djGAZ+5OGHHUIVIIXEMizGCiUu81s8vrRMsAOehz/JpALwWUThyAz5ozPpJJCUnwiah/Yye9tr192fel9un5y7PUGzd7TM6JDoNj9IpJSUC6MYhsGw1wYSIYiOieMOpqXoh5F2GMfKELeqCNPGcPNA0thgGCZhd2zcTtNo1ej4bbJu/jnX/KG1RmmFZdqUCiO4tkur06DttbBNB6FDji2cYLg4xkSxnPRda90/z961PR0hktdiOD+OntScXDyCY2WSRpAopN3pEFSrxLFChyGdZpNWNk/GMMhqQQj4psbTKpnOJkR/hrTWul8bqLVGCkGsFIYhu2JREgsHkwhDr/kRoyHUPQEpca0sSivCIEAgccwMtumyb8ygFsQcaUVbNrakbE0qAJ9lCA3ZU4sAqFbrGT6alJQLgxaCxde9LPkj9b48e7rXZNeoST4jt0wDj+cNXnvNHgy5XvgIISjkSmityWdLgEZFi0DMhRCAUhiYCqLmCvbIHkAQq4h20CCIEp++zdLT50MUh1Tqi7hOFol8TolAIWRfuOqutY3WDdqdBsXRMlJIms0VllZOEsUh5VyRWrNKznFwLRsDs5/2PW3LSCGwTZfJ4b0MF8cT6x2tUSogl5UU8yVsO0Pz6aM84Vc5VR7F6Eb2lJTEMYNRxw26a7TWCASy9/6Tq/uPkci4QywthBAopamHipbfxo0jbMshiDwswyFr5bDNJI2fc4pcNjLJbONxWrK0w1f8J4dUAF5EUkGX8pOMzK2medvTYwNp33Wk3pcb0+2MlDrCjDsINDddZ/OVBzZ3EvjV145inqFDs/cFvlqCfO4CyZQWUhrEKkKp+LSOXk3UXEbaWaSTJYg8WkG9ny7uze69EFTqS5iGxfjw9Jap4KQOMrkWUjzzdjFr998zvC4Vhsm4OVw7sQbbN3057U6Tlt8hjGNK+TINr0PDqzOWKxKrqGvzsvG5JP6CGbSpUXFIqGK8VoVCcQLTNAkrKzRti7qKgZgg0piGQRglr1UyVSaJLPdS81GscOzE7qXlhbi2hZR0xwR2hwJqgTAsLJIfhYYhiFRMtVWl6GbRQvDgsQbVjmB3Gf7ZfgfTkBjCYChXomQKWukPxHMmFYApKSkXndT78tyw4gZ2DAiBFBotTK7cBf/q5S5/808+jc7ql+F43uBXXzvKqw9tLLR7TQWGYWJIY839omvUe27HaJsuOTuP6kbzgtinEzST1GAUErdr2OOXobSiGdQHZv8qrS6YAFQqZqW2wFBxFMde/77SOqld9GNNoDSOIXCepZFCQxpknNVacdtysUyHYn419Zs1TWYqHToaKp0qJbeEadjIrsA/vVYQkq5yJQxMw8GMHcJWB1VpEHY6xGMFtAKhNUppvCik44eYhkQKQSQ0cRwSK9WP9iWG3VBrdogzmjCKcCyLbCYRgwhBZGQxdIChVWIYjaATePzgpOLTf/80C41eU9AMEwWbO289yC1Xj+FYLvvH9rKwWOlHxFPOjnPv99+EmZkZ3vrWtzIyMkImk+Haa6/lwQcf7D/+wQ9+kCuvvJJcLsfQ0BA33XQTDzzwwMA2VlZWeMtb3kKxWKRcLnP77bfTbDYH1jz88MO86lWvwnVd9uzZw8c+9rF1x/LlL3+ZK6+8Etd1ufbaa/nLv/zLgce11nzgAx9gamqKTCbDTTfdxOHDh3fwaqSkpGxE6n15bkghkkgOAi2trm+L4IpdFv/+X+T4hZ/K8LMvdXjf6xz+29t2byr+etSbKwSn+QEKYaG1v662KqnrOv2+5BZrgdISMJDCRCOQwsAybBzT7af1hdfGsLNI28WPOgPiD7oC8AKOa+uJ0t65JPV1mlBpvFjRjBQayFsSR4pnPPp3NiRiS/bHwxmGyVR5FKEVc806jy88zUx9mbrXSa6D1kRK0Q4j2lHEfMdjoeNRC0IQAsO2CKoVao89SumKK8i4TvIySoFjG2Rck+FShlLBpZh3KOQcCjmboWKGYtahXMhgWwamIRkqZrEtg6zroJQarPoQJBNhVNB9QwkeOBby/q/NrhF/CfONgPd8+TH++tElQLBvdDfTufxFvc6XEjsqACuVCq985SuxLIu/+qu/4sc//jEf//jHGRoa6q953vOex2c/+1keeeQRvvnNb7J//35uvvlmFhcX+2ve8pa38KMf/Yj77ruPr33ta/zDP/wDb3/72/uP1+t1br75Zvbt28f3vvc9fu/3fo8PfvCD3HPPPf013/rWt/iFX/gFbr/9dn7wgx9w2223cdttt/HDH/6wv+ZjH/sYn/nMZ7j77rt54IEHyOVy3HLLLXje9r6cUlJSzo2e9+Wmv9y1xqw3U+/L09DC7Iu+05FCsG/M5Oo9FhOjDnob2kV3i/bXImQOrVqYUg7M2I00hIo1oglCTJTM4VhlHLuMaZXwtUEtCGhGEXH39RUkAtAMPKzCKEorvHC9uFdxfMEigJrV+cPtWFMLFfVQ0Qg1XpwcZ9aQZAyR1Lk9h8TfRgghsEyboVyB0ayLEbcw4g6+FlT8kHoQUAtCwm5d4YjrMJpxMaWkg0Rnc3iLS7j79mOMjGJbTrJhncx8Xn0b9t5DCsNIIn6GKRBCd2+QcUxcJxGNhbxz2ttXoIRFLExAo9B8/tvNLft7P3LvUyitsQ2Tg8UcFhfmPXOpI/QOttD8H//H/8E//uM/8o1vfGPbz6nX65RKJf7mb/6G173udTz66KNcffXVfPe73+UlL3kJAPfeey8//dM/zcmTJ5menuYP//AP+c3f/E3m5uawbbu/76985Ss89thjAPybf/NvaLVafO1rX+vv6+UvfzkvfOELufvuu9FaMz09zX/4D/+B//gf/yMAtVqNiYkJ/ut//a+86U1v2vaxv4afw0wNKVNStmRtDSBA4+CuxPsSNvS+3E4XcKRD/o7/h1qtRrFY3NHjfTbR+6z5xP/6SzL5raN6ACaaFww5jBeKmwoZrTVLlVly2SJZNz9wv1Y1Cs4Qtj1CGCfTOWKt8eKIUGkMaZGxHFzTwpbGumyxBvw4xo8VoBE6IG4v43Q6uBOX0YpaeGG7v7/kORo/6HBq4Rhtr7kjQlD3/18SCwOEweTILoaLo9jdNKXsTy4Tl+xQCa01zXadan2Ry6afTyE71LVroT8WrxWGyUQRIah7Pu1jT6NmZym86MXEluCfTj3JsdM1+05dsO57wFQ+xxdC/vhbZ37Kf/3F5/PyA0N0/DZ/9chDvOWn/sUl/zmw0+xoBPCrX/0qL3nJS3jDG97A+Pg4119/PZ/73Oc2XR8EAffccw+lUokXvOAFANx///2Uy+W++AO46aabkFL2U8X3338/P/VTP9UXfwC33HILjz/+OJVKpb/mpptuGtjfLbfcwv333w/A0aNHmZubG1hTKpV42cte1l9zOr7vU6/XB24pKSnnRs/70jwtzWs2O0zfe/8ZxZ+nO/yY7wEwMTGRlpusIdaalr+dTIZYl9ZN0ocFYtXqesXlyTlFMLLknBIT+REmciVKtotrmN209Oot2So4KHJhE6MyQ7gyj2jUiTMl6kGTTtAmUppWENIOI5Zqi5yYe4rFldlkbq+d3dC6ZCN096YQ/X8nf0tiTELhEgsTqRWm8gg7KzhSY0iBKcWa49/+9d0uvTpLpdUzalcihCDr5rDtDJ2g1T9nueY1s7rpY1SMOH4MMTfL6HXXUiwWKDoZhlwHgwuUnu8egwKa3vb2MVtrobXGtTPsGR6/MMd1ibOjTSBHjhzhD//wD3nf+97HnXfeyXe/+13e9a53Yds2v/RLv9Rf97WvfY03velNtNttpqamuO+++xgdHQVgbm6O8fHBF9M0TYaHh5mbm+uvOXDgwMCaiYmJ/mNDQ0PMzc3171u7Zu021j5vozWn89GPfpQPfehDZ3VNUlJSNud070uz5ZGZXURotvyqCXXAg/wtZZIRXw888ED/v/0evXKTgwcP0ul0+OQnP8nNN9/Mk08+ydhYMubqLW95C7Ozs9x3332EYcgv//Iv8/a3v50vfelLwGq5yU033cTdd9/NI488wtve9jbK5XK/LKVXbvLRj36U17/+9XzpS1/itttu4/vf/z7Pf/7zgdVyky984QscOHCA3/qt3+KWW27hxz/+Ma57ISZUCEzL3s4yNjJUNg0XSUgU1YlloS9ecqa5ZUQRrVFBm6ixjAraCMPCzRSxVIRnQksmI8yU1rS9JssrJ9FaEcSKWEVIFAYaobeO/nWTkKhuvaFmtft08PQ0pvYR6H6Ust1p4vsdMm7ugs6R1VrTaNdYWD5JMTfESHli26L2QiClwfjwNKZhr5seAmBLiYpj6ocP016cp/j8KzGKSWTYV4qx4gTj/iKz7TU/2HZyFq8QKOmQy0Rsx+Q774QEkYeUBpPZ5/aUl2eKHX03KqV4yUtewkc+8hEArr/+en74wx9y9913DwjA1772tTz00EMsLS3xuc99jje+8Y088MAD64Tfs4077riD973vff2/6/U6e/bseQaPKCXluc9a78vt8jSP45LhSl7EHCfYv38/11133cCaN7/5zQN/f+ITn+Dzn/88Dz/8cL/c5N577x0oN/n93/99fvqnf5r//J//M9PT03zxi18kCAL+6I/+CNu2ueaaa3jooYf4xCc+0ReAn/70p7n11lv5tV/7NQA+/OEPc9999/HZz362X27yqU99ive///383M/9HAB//Md/zMTEBF/5yle2VW5yLmx3pu9GgSlT2rjmJH64iOsWCWK9abnm2g2FnRrh8knM/BD26F6k5RLrmI5fJzQ1QsUE7WUarSpB6BH5Sa2X7B6vEpKQJKpo6GjD1DJAjIkSBpIYQ8drYn8bXYdBojik3qokAnAH0FoTxSHoJFihAa0UjXaN2cVjBKGPUjHl4uh5CcDVCGIvcTvImWoWe4/HKhwQgD3bm0gpmkeOsHjsCJ294yy3VrC8GrlMAcvJM2S7jFia2b6Fyw6KvzVMjWcYynaotk+vTl1lvGDw/GmLulfpTjl57k14eTawoyngqakprr766oH7rrrqKo4fH0zl5HI5Lr/8cl7+8pfz+c9/HtM0+fznPw/A5OQkCwsLA+ujKGJlZYXJycn+mvn5weLw3t9nWrP28bXP22jN6TiOQ7FYHLilpKRcfJY4RYEhfsR3AbjxxhsvqXKT80Jr0Io43joFnHi/uZgbiBLTsJDSgm5sze1+wfpxvHkqU4BqVRBuniCTo6k8mkGDulcljH1iFbNYOcXMwlGqjSXaXrP3NJLhYApDR1g6QCMIhUOM7Eb4VtO6oXDQQmJpH0MnUcNehG+j20Z0vFbXVPnc0FoTq5gwCgBYqsxxdOYxTs4f5eTcEY7OPM7J+SMEoY8QguHSBJa5jYjsBvtJBGZEo1Vlbuk4J+ePsrAyw0ptgeXqPJX6Ip7fTjwXt5FmFqw2EWmt8ZWiGgS0w4jI9yHwsI4cgx89SvufHmbpB9/DP3GE2Gsz5rrkDL3aiNRrA98phEAKyRtf7HSP9fRjT/jV14xiyGRiSBgHBCpt3DwXdlQAvvKVr+Txxx8fuO+JJ55g3759Wz5PKYXv+wDccMMNVKtVvve97/Uf/1//63+hlOJlL3tZf80//MM/EIarLeL33XcfV1xxRT8FdMMNN/D1r399YD/33XcfN9yQFJ0fOHCAycnJgTX1ep0HHnigvyYlJeXZSYcWMxwhQxLFuf3223nXu97FF77whYF1X/va18jn87iuyyc/+clzKjfZqEyk99hWa86n3OR8640NrcnZzhnXFXLldZ54AoEpzKSzUyfRnlhrLCnw1caiSWtN3Gmg/A5WcRTTsAkin07YIlIhSimWKrMsLM9s2dyRiDaNqUMMHRILi0Ak5xELk1jYmDrE1EF//bngOpmBDudzwfPbnJw7wkptgUarSsdvsVJboFJfpNWp90fa5TJFyoWRs+4q7s3xXa7Oc+zUExybPczCyimWawvMLZ3g5PxRZhaOcmLuCEdnHuP47JM02rUBi5vNEN3az2YY4UUxBcskYyiawwbzkwYLQzGVXEQrq+joFiuHf8zMt76Bf+QIk2GdTNxEDoxw29n6xvExg3/32mFG84M/TiaKNp/611fwL66ZxDEz0BWzjpndeEMpW7KjKeD3vve9vOIVr+AjH/kIb3zjG/nOd77DPffc07dnabVa/M7v/A4/+7M/y9TUFEtLS/zBH/wBMzMzvOENbwCSiOGtt97Kr/zKr3D33XcThiHvfOc7edOb3sT09DSQpHY+9KEPcfvtt/Mbv/Eb/PCHP+TTn/40n/zkJ/vH8u53v5tXv/rVfPzjH+dnfuZn+JM/+RMefPDB/rEIIXjPe97Db//2b3Po0KF+Xc709DS33XbbTl6WlJSUHUajKTLEQa7mOIf55V/+ZZ566qlLptzkvOqNhcAwTWzrzHVRG4kSKQykNNGqg5AWsdas+AGWFGTM9V8ZWmt0HBJUZjGLY5hOHgONH3UI4sRPsN5aYXFldtsef72IoNQ+kbAJRAZJjNWt5ztXTMMk4+Qo5ofP+rk9URWrCCkNHDuDRjOzcHRTsWUaFmPD02ed+tXdGsmF5Rka7Wo/TYu0kaYDwkwmdsRJECSMNV67heV6dAIPVEw+W8QyLSyzG00Toj9XuN5eoun7FPKTZA2YWzrB3Mpx6q0KSipwDCJ79ZzaJTD9kOzyHLlAMT7i0Mzl8OwRPG0mHdY7hRCECErDAf/fmy20VyRrDTFVyvCSfWV6E+W0VliGjRe2N4xip5yZHb1qL33pS/mLv/gL7rjjDu666y4OHDjApz71Kd7ylrcAYBgGjz32GF/4whdYWlpiZGSEl770pXzjG9/gmmuu6W/ni1/8Iu985zt53eteh5SSn//5n+czn/lM//FSqcRf//Vf8453vIMXv/jFjI6O8oEPfGDAK/AVr3gFX/rSl3j/+9/PnXfeyaFDh/jKV77SL8oG+PVf/3VarRZvf/vbqVar3Hjjjdx7770XqCg7JSVlp3DIkGOwBOOqq67iz/7szwbu65Wb9EpODh06xOc//3nuuOOOZ6TcZGpqamDNC1/4wg3P73zrjcM4ptFpUnQ2FzprRctaIWhIAykEofaRwiFUCkMISrbdtww5bUuE1Xmk5WD1Il0aXCtLEAd4QZv55Zl1ps9norcXUwdoJMmMiLNHSonr5Chmy+RzJVw7g5TGlhG5za5NvVVhYXmGcnEkyVwFnS0jbYnFzvZrDXvbCkKfUwtP0/aa/YYXwyliCIlQIXHUQmiFpeP+4yBZqi0QKYXSGqO6gm2alLJFMo6LbSQ/CiqNZcKwQyNQjDRX8Lw69XZ1fUp87aQQAaFrUHMkmWbMaEXh+nX8oZiWlDRFHs8ooIXcwbpAgY+BmQkounV2lSRJa1gSuZXSwDEz+FGH6AJ5R17q7Lhsfv3rX8/rX//6DR9zXZc///M/P+M2hoeH+114m3Hddded0W/wDW94Qz+yuBFCCO666y7uuuuuMx5TSkrKs4cSI7RpDNx3PuUmL37xi4GNy01+8zd/kzAMsaykaH6zcpP3vOc9/f1sVm7SE3y9cpN//+///YbH6TgOjnPmFO5WaLV1pExpRRj661LASXOAII49TDOPYRiEStMKI/LW4FeG1hrltYi9Bu7EQeimVYUQ2IaDVorZhafx/PY5n0eSFj63ej0hBBPDuxkujfejcNtJxUZxSLNdxzRMcplif6ZxFAV4QYe5pZPbqiFstWssV+YZG57e1r41mmp9iWpjmbbXQgOxsFBIZNRJmk3WREBX6xyTuk8RxZi9aKEShJFgwW+CMBAyGfkXxwFSmhD7zHeWzngOAztDEJRdhi+/ktGZZdq1OuGuIeb9FepaUyNHhAlr6gzPCyGIgOOdDsuzTV6iYnYPjSfzhLVEColtODTCsziPlD47PgouJSUl5UKzl0PUWOEYTwCJD98999zDO97xDiApN7nzzjv59re/zbFjx/je977H2972tk3LTb7zne/wj//4jxuWm9i2ze23386PfvQj/vRP/5RPf/rTA9G5d7/73dx77718/OMf57HHHuODH/wgDz74IO985zuBwXKTr371qzzyyCP84i/+4oUtN5EGtpPd0rKl3WlSb1XXPWZKC60jlPIxZBYBWHJzn7ywsYSZH0GYzsD+YhUzv3ySRru2Ayd0bjhWhnJxFNO0BnwKz0QYBswuHmN28TjNdo1js4c5cvJRZpdOoLXadgNJFEcsVeeYXUq2ozaroezdlKJSX6TRqtITekljjI+OAzhj+nvVhzExx1GYOsJQPjJqoYM6RuwhwiZChVtvapPNxyriRPMkrd1F8pPTFOc77HHHOVDMs0vUyQcrmMQ73hzSUgbfW1zmZG0ZP/K6dwsswyFOI4DnRJo4T0lJec5REsNcp2/gSR4BEp+9tNxkDVqh4hApJKa0CTboCG60qziWOyCKRHeGbxhVMIwMQiRfEX6syFmDHoBaa1TooYIO9tD0OnElhWS0NEkYB7TadYJo/XzhC02pMHxO3beuk6WYH2KltsCJuae6kbdzI4pDlipzKBWTdfPo7ow+pRXtTgPDsJBC4AceSsd4a2YzZ5wsrp2h2lhhM/Enu2lXrTWGNFCKdbWWO23W0mhXaXZqDOVHObBvD+LYScYOHGBy925+fOIHNFWFqs4TGN339w5FA5tRzNHleYZdB9twkUhMw8KS6SSuc2FHR8H9pJGOgktJ2T6nj4I7E6rVOuOadBTcxkgdcV3JZvfwGAV3iHbQJIz9/uNRHHJy/iiTI7spZMs4ZoZYRSitcE1JGK6QdfcghEmsNY0wpGzbgwJQxfiLx5Lavw0EoNaapl+jFTQIw4Bmu069tUK70zwvQbVdLNPmwK4rcbeIhG6G1hrPb3N05nHCyD/zE86AFJKR8gTDpfGuNYykUl+g3qpSyg8TRSGNdg3BoHgbKU8yVBzh6ZnHieLBGkrbdCjmh8jnStC1inGdLFEcsrgyS6tz5s5xw0jSwkF4budYzo9w7YGXQb1F9dFHaWcFx+UKoQqJhEXTHKYtcuhN5lefNVpTNODVe/fhWhZZOzGqrlQr7Np14JL/HNhp0ghgSkpKyqWE1thCknOT2j4pJK5VQOm434ihNWSdHJbldMe9JaIyVh6ef4qMM4UQialxLQj6M2JXd6EJ64toHWOVJtYdAoDSMUHsJ3ValsNwaYxycQQ/6NBs12m0qjs283cj8tkSjp05a/EHXY9EJ0M+W6BSP38BqLRisTKL57eJVYwfeMQqwrZcwiig2bNv6a43DROtodWp4wdtTMOmXBzD89torTANi9GhKbKZPHQ9CZvtOvXmCqX8CFk3ty0BaBkWpmmfswCst6s8cfJh9k0+j/ILriP+wfeZKpZZsJt4QYchVSPr2CxHJoodaBARgpaCxUabXUN5YhVhdGsbU86eVACmpKSkXEpozZgryDsZTGljSBNTCgxRphO28CMP0zAZHZpCSokhe18DmiBYxLaGkTIRTrFSKA2BUmS17luJxJ0acauCM7YfNuio7U3H6NVm9R43hEHGyZFxcgyXxmm0qswsHO175u0EpmGRzxYZG5o6J/HXQyAoF0Zpey38oHPmJ2yDtfWQvU7kZqvG2pkXhjTZNXEQ07CIooCZhacp5spMje5Fdb33pJAIkczu9YI2M72OYa0QQtLchvgD8EIfeR7XXqmY+cpJaq1ldo0eQE/kMY/Ns++K/RytPU0QebjeHGWRp2qUUTtgFxNrzbH6EhNFlw4t8k5x2/ZCKYOkAjAlJeWisJ2Ubsp5oDUIyKs2k5k8hgDXyiAQ3WJ5O5nw4dfphK2kKQKBKS2EgDBqARrLLK0RbAJTCkwpu7vQ6NAjrMxilScR3RpCrXVi+KxVX5wkhfobzOftbts0TLJuHikMYs5XAApcJ0MxN0QxP0TGyfYF0jlvUQgKuTL7LYeFlVNU6ktsZ0btdrftWC5+6HXFn8C2bGIVk3FyFLIlDMNMrqc0+udiblDr1hvp1oukVutL226K0FoRx+dmr7MWL+hwZPYx0JqsGTD21HGsUZOAANs0sQhwHJj3FWoH0sGVIKLtR4wUcnhhBz889y7zn2RSAZiSkpJyiVAUIZcNR1hGjabnYxsCx3ShKwLRYJsunbAN6CQ62E03RlEdyyxBd0qEBpphRKw1JTNpANEqJliZwciWMbKlNQIrGckVxSEaBRoivXNRva2QQjJcnmBsaKrf8HE+wg8GfQBtyyXj5qg1llE7UDIvhKSUH8aybHRT4QUdpJRMjOxOzKW1RnQFtxSSQq7cfd7G2zMMk1J+iGY3uuiH2x+LtpPNIb3O6HbRpL5YY6g5THn3PnaPX8bM0lFWGisoYbGsM0RY5y4ChcDTBqfaPpNlm3bQoB2lAvBcSAVgSkpKynMdrRFaMWo2cIwkGBhGTZYbR0EI8u4Yhuh28eqe6QjYhoNAonVErDwceyJJ/WpNPQiwpcGw4yDojibzGmgVYRXHGJQPIqkjtBIvu2TiREzDqxJtaTeiz6gDEjEnuqJsUIAZ0mBseDpJZ59nxK9/RN2JH/VWBcuwqDZXqNaXzirNKBADad3evZZpYVsOSseEoY/frb1TKqberLB3amTdiLrtnJNhWJvs8+KjpSCcLJGpwIg5Ts4tsXf8cvKZRZ469SjDRCwzRD9GeS6vmYCT9WWuHBnGtpwdH0X3k0IqAFNSUlIuASwdM5p1yZqKSMeEKibWIQu1J2h5S4wVD2EZ7oBEMI0kYhaES1hmASEMlNY0wxDXMAaaP7RWRI0VzNzwurq/061kuu2s2xJNW313W6bN5OgeAkyWOj55ESGVTxD6xCpipDTBcGkMucNNAI1WhfnlkwgEHf/sShd6otTzO7S9BnEcdaN4ybY6XqtvSr3WT1CjUUphmmd/Lj3xezFMPTQQCRtDh8gNBGc+U+J5e16A246pP/EETqlMNl/ANJIu8lPLJxFRh0pkEAj7HCOBAk/FeKFPzs1hG+dnmv6TSioAU1JSUi4Bcm4WheSplQY5V1O2AkrZEpGOafsrLNWfZLiwn1gpEoWmE1EXN4iVT8bdjQKCOEYiBjt/tUYFHjryMXK713UExzox/u1F64QQhHG4zajZ5qJFCIGUBqVMiVNxREPC1UUr8TnUqjsDdqdd7iCIgk2nlwghk4kaKtpQcOWzJUr5ETz/JFIauHY2megRB/1mEhUFA88xpMFwafychKwQglymQLk4SqW+tG2T6vNj49csnylx1b4XUcoNQ14T1urUHn2MkeuvxzYdxsvTlHLD1FtVji0eZzHW1LRDzPZNuntEGNTCmFIc4FrZnTipnzhSAZiSkpJyCVD3fR4JFL62EL4iJzWjHZ+JrE3OyuKHDU6tPIJpOGScCQxpo1WIFy7iOtM0Q0WoYpTWlJ3TPP+AqLmCdAsI4/RGBE3LrxPGQXdamEAK2RV/5xeRCkKfZqtGaBZZCWKKVmIlYkiTC2X8IYTAthyEkOvElG25TIzswrEz/Vm9sNp57NgZivkhGu0qteZy30/wTCRj+YJzTmEbhpl0CStFtbGzY9GEEOSzJVqdBkrFyWQYvXFaf7g4Tik3nJyHEBQOHmT5Bz+gceQIxUOHsAwHy3DIOgWG8qMcm3+cp6pVlkUJ3RtMts1rECvNUn2FPcUSUdoEck6kAjAlJSXluY4QxMIgxgABSggaGDQ9ON4KGbZi9paLFB1NEFXJOjGlzDBBsIhpZIlwAM2QY6G0xjgtwqdDj7jTwBlbP2tZ9TuAu1VdGnbG2U9QyJUYHZ4ilgbXlASWFBdlfqkURjeluuZohGBsaJKh4hhaaxw78fArF0cp5Ydx7QxRHLJcXWCltrCtdGyvCccPfSr1JcqFEUzz7IcKCCEwDBMpL8zVsS2XMAzwgq2FVhD5+GEHx0pshIRpUr7qKpa//33schl3fDyJ6iKxDIORjIuK2oh2izo5Qt0tCZBGt5Z0ixpIIZjttDjktTHMzMZrUrYkFYApKSkplxirqVuIDZOl2KSyEjKRtdmXHcIxsqAVcdzENsfxogDLtBGwTvzF7SphdQ4zW0RuYKys0d3Zs7LbhLD9qN9WKx3bZdf4fuyu1UzWEIPndgFxuyPYehE+SOoR89lyf//DpQmGiuPkMgVanXoyN7hTPyvPQK0VpmmTyxa76exzR2l1QSasaK1Zrs6zndc1CD2WanNMDu/p+0ua+TzFQ4eoP/EEZj6Pmc2idUyzOUusAkYKQxSyMe1Y0/JDWn4HrDzVULMSi5670frIoBDUY8n35xfJRdvvfE5ZJRWAKSkpKZcqYrUpQ2vNXMun4SlcO8CSPqqb8o3jZDwZhkSrGIRAqZC4UyOqrWCXpzEyxQ3FlyEMiu4wGo0febSDxrYPT3YjV+FpNXEAWTePZTn9fV4M4dfDNAxcJ9sXgFIaDBXHcezVZoNcpkAcRyxWTrFSWzinaRpKK1qdOkrHTI3u7TeHnC29VLPvd/qzgdUaE+4kGHk+6fjtPTeMAlYaiVi0TBfXdsm5JdyJcfxKhZVHH2X4uuvwgwqeV01EnVY4lo1jSYZtC13MsdJqYMcBtnDAyuH5bWqxRJ9WI6mFZMbr4DW2/55LWSUVgCkpKSmXOFkkJQXSsmjEIT+ar9Aq+JTdDkUZEMUKrSW+8ohVg1j7qFhjihhraATh5DatzRJCYBpWYgYtzi4CZZkOk6N7mF083o+cmYaFY2coF0YS8fqMICjlh2m2azh2huHSOIVs4pHYIwg95pZO9mv9DJl0UJ9LE0bHa7FcnSeXSTqxt8vaNHMYBUxP7AedRGVXagvEcUwuUyAI/f5xXigEgly2QCk/jBd26ERtFmptDGGSzxZhyCCaX8I+fpSwFCd+h4DWIVrHmIaNYTpEkUfOschnhxkNAyZG9jBTmefBhSrRJpWfWlyMwoBLj1QApqSkpFzimErjRBpHapxQg4bFxTpN28DSp8hmMmhVw5AKIWIMI4PWBrYNphGg9BJjo6NY1tb1af06wG0ihKCYG8KUJqcWj6G0YnpsPxk3h7HBiLmLRa/xYf/0FViWM3AsWmua7TpzS8cHUsSOncGxXSr1ZbaKmEkhcZ0sGTdHGAXEcQxoSoWRsz7fUEOgNDkjmVqy1g4mnylCd9pLrGJcJ8NiZXZHx+6txXWyZLrzpR07qcnLOEn0zg89lI7xixJnbo7SxJU01TwqDqA7pUZrRRi2iXWElhFhXKPRaTOpd6MMC7Wu+SjlfEkFYEpKSsoljmcIlg2JITXCMJAIpGnTBkQcskfASLGIUhopTVzXxQ98Wq1lIhlhyO0JE9twwIYwDrAMhyD2CeOtU6NCCLKZAnumLkcrhetknzHhtxYpJRk31/9bd6N7teYKs4snCKPB82p7rW4N3qr4s0wbx85gGmbf4iWXKVLIlbpRU9WfumKcgwWM0prD9ZCMITiQt7C7l63XFNIjaWCZxrZc5paOn1O6+kxEccipxWPsnjhIOZ8YWrtWlqHcGLGOiOIQzzeJj81h2QVKpkW9MUMQerQ7HfKOixQC1yljaB8vbFHI5ukEbTrtehJZTSN9O0oqAFNSUlIucQKtCADi0yJ0Kpkg4oqI/eUCjmlhdKMxkKNQ8DCNEoaRR55BBAohsEwH07D7jSGRt72UcG82bu/fz0bCKGBhZYZaY2WTZgu9TliVi6OMlMYxTRvZPy+xpq7x/MxsHCkYcw1m2hEz7YgD+Y2/0oVI9lkujKC14uT80R33C1QqRgjJ4sopRguT2GZipWObSd2kRuOXDWYee4rZU0+yd981FBEcnz9MGHkU3AyWk0NphSVcIhmQyw/T6jSo+AH6ghn//OSSCsCUlJSU5zo6iQadSaStQwqUkpxsR5gLs1xRHmIoWwStkIaVCAcpMIztR15EN+2otSZj5bAMmzAO8KOtu2OfrcIPkuhfx29jSJNycYSlytyma/PZJLqHAM9vc3z2ScqFUYbL4zs2rq6HEIJdGYMJ1yDeRnmfEIJifohhr0mjVUMK0U1dZ1Aqptmpb8u3cCOU1uSdLGOl6f44u7bfxJAGhjST1Hd5iNHLrmTu8GOsFIYplkbpRAE5J4vSEaGfpNSViojw6ASzKDFEJbbZKXOhlFVSAZiSkpLyHCeIFB0vxLYMLNPAkJIoToyYTdNIZvMqjUAgJUl3cHcssACCIOKJlQYLzTpXjIxyaGQXhkgW6rOs6+shurVdvVsQec+KWbXnSjFXppgrE4Q+AkHba9Lx211zZIHj9OreskyO7sEPPeYWT9D2moRRQBSHlArDZJzcjotAS8B2K+QMaTI9tp9oOExSxdKg1qywWDmFH5y7nYrWCst0mB7dh2XYCCGJdYwXdchYOSRJd3LxssvoLC/iLS5SKA5RzmUQ0sSPfVyZjCYUho0IQkxgwW/RVvocR8albEUqAFNSUlKe82iEgDBSKKUJoyS9J4RAioi2H2AZRr+J1ZCy/31azDk0gpAoUgSuQ8VfoeoLXjo9Taw0QgRJx+YmX8Baa2IVdaNbsr9fSJpC/KiDUuo5LP0Go5O25TA1to84jmj7LVrtGiAYLo0RRSFe0KHWWGG5tkCrUweS9PFi5RRh5LN78rJnsLt5NR1sy25qtvvaen7n/NPCWmNIs18CkLFzaK1p+02ydi6pS+yaVTf8Ok5zEUdIlI5AWoTCJowCsm4Wv1Mna0HNE2i9+t5N2TlSAZiSkpLyHMcyDUzDQErRj/YZ3VBfFMc4dvJRLwQolUxYkFIkkyMEWIaBVtAJQnwhqLWbVIKA5bZgb87D2WS/ia2Iph00iXWEY2ZwTBfZrdcKIp+mX9/WOay1KHk2p4N7x2aaFgWj1LWHgVhF1JorLFcXCKMA27QZLo3jBx3CKEAp1R0vp591YsaxM+SzRdpeE6Xis7aLsUybKA5peU2CyMc0LAIVYMgk+tzq1Km1VijnhrGlDVGMsC2W6guM5UtEcQeloNpa6TZ6BBiGoKGHWFRtznekYMrGpAIwJSUl5TlOd/QqvUigYQjoTuUwzWROx1ZkMxbZjAUIVKyJiIjiiOlCGeI5QMEGRfgaTSdoEsQ+SseEcUAnbFFwSliGQxivN3gefD7QjSD6gYcfeDi2i2O7GNJ8VgtBGBSqhjQZLU9hmTZLlTkmR/eQcfNorYjjCKUUtu0kRs3PIoQQuHaGvZOXE4Q+QehRb1WpN1eI1ZnT/0lKeR9tr0WlvkiluZjMDvbqFNwyrpWlnB9lpTHfbfgIyKkORhvCrEM2P0ngVeh4FRxDY4oOS22TI50MSjYJtEjTvxeIVACmpKSkpHTRSKmphoqVVpXJ3DSdOLE/2ahjNYpD2kFzoLYvVhFemDRMhGpjAZhYn2h8v0OtuUKjXcMPOigVI6VBKT/M9Ph+jPPskr2Y9FKrxXxS5+esGZtndj3snq2CVgiBaVqYpkXGzVHMD1HNlphfPkkQbl0XqHTMSn2xb2MTxj5e2Kbjt8i5yYg707CYGt5H1smzUJ0hGopwFltY4yN0/A757Bhe0MAWHWb9DEeCHKHo/nB5dl6yS4JUAKakpKSkDKC0ouU1kpow3YsmrqfX6BHGIZrV+rEwDvDCTn8cWY+el17ba1FtLFFvVtaNgdNak8sUnnWRsu0ihRwQf/DsFX5rGUzBS4aKo9iWw8zC0S07g7XWNFpVIEkF9/wO89kSQeThRR6umTTIlHIjOE6WoNRmufp95HINszxOo7WAUBVa2uFYmCVMo34Xhefmf2EpKSkpKRcGkSR7h7PFJA0r5abdu6a0KGaG+15vPWId0w4a/ecldYmKttdgZuEox049wXJ1fsMZwKZhkdtk7vBzgV4k8LlGrGHei4n16jnkMgV2jR/oT/Y4E1JIZHdqihACjR6YSQzgmhkymQKj+w+hGlUanTlazWM0w4gnWlk8LVPxd5FII4ApKSkpKUC3I1RrxrIOe4YmOFP+TQixaX2+RneFX0zba1KpL9FoVTcxUV4l42QxjOdO6vdc6EXbYhUTRgGWaWMaz+zXcag1J9sReVOSlz2j6kQETo7uYWb+CNEZxshJw+hHAE1pYUoL11oVj0IIlFaEcYCdL0AQE/mLRKHmCb9ATZukOd+LRyoAU1JSUlKga91hqIiD+TKu2XOWE9AdWbY2stUTMZqkiWNgS93H2l6DxZVZmu36ujWbkc3kMeQz89V0MTuRq40llqsLRHHInsnLMDOFZ7QT2pWCYdvAizX5NaaCvXnN8eg+5paPE0WbC/i1jTuW4ZCxc0ASCaQXWUTgWll01sTAxIhjZuMsK7GVRv4uMqkATElJSUlJInlKIQwD27K7jR8StEapqGffNkAQ+wSRT6yifmOHUoooCqm3KixX58567mwYbt05fCFYK7w6fgvLsDBN+4KKsF5K3JBm9xrHeN2mmJHyBLbl9I/rYonBfTlzw4CuEILh0ihCwOzi8U2juKaxKgC9sE0QdUAIpDAoOMmEFCEEEkksdDIeL1bUYosoFX8XnVQApqSkpKQA3ckgQhKokHbYImfnu5NA1n85azTtoNG3evGCNkuVObygQxj6RFF4TpM/XCd7vqdx1vihh+e3yTg5mu06lmlRzA0lxsXboHeWZyNh8tkStukQhD4zC09jmTZekDRbDJfG+s0Vpmnt+PSQjRBCYGyyC9HtyC0XRzFNm6WVWRrt6rp1hmH2Ta41KhlPpyEmIlLRQIRQqbjb5KuxjTid9PYMkArAlJSUlJQk/SYFSsXEkY9lmHj+LEJIpFzNCfY6eVU3LdxP93aarNQWWVsUqAElbLSQGMo7o0AyDYuMm7+o6U+tNX7QoVpfIjueZ7Q82RUm2zsGrTXNdo0oDpNmmG4DhGtnt2wIUVp1nRo1Hb9Fx28BkMskzTeNdo1Ti8cQwK6Jg+QyhfO+LlprgtDDMMxz8lkUQlDIlrBMi2guouM1Bx7v2d0ASJHMAFY67r5fTld4STo4iKEWmcmbJQ0CXlRSAZiSkpKSkiAEWgu8KKTVmUWpkKw7jegKQK01SisaXiVpYFAR7U6Djtei2a6xUUeIkiZim5MlHNvFtjabO3LhaHVrFIXoTkfZJlprwshndvE4nt9GSIkApDQo5ocYLo2vi95prYnjaFOPPcMwWakvslSZI4yS9HmjXSWXKZzXOWqtaXcazCw8jWlajA5Nks8UEUJuWwiKri+fa2eZHtvHibmnBs5hbSOLY7rknGL3PRP3xwT2fjBIIRObIcMgVrJrN5RyMUkFYEpKSkpKHy0ksbTxoyZS5mgFTWKtkEJiG0mEK1IhURzihz5zSyf6M29PRwBm3O7/+0xknFzfUPhi0au9c+1sv4P1bKg1Knh+O+l67lqexCpmuTpPs11n//Tz+mntXvR0qTpHvbmyblvJ6DTFwvJJpDS6zTCaOI6JVbztTuFePebaKKYfeJxaPJ5EGn1oe03KhRFGShPYttud5bxNIdjtDp4a3cPJhaPE3e7gWLUJowaGkenG9xJBbayZIqO7NaXt+TmU6CCcMvril32mkArAlJSUlJQ1aMDzPcgkOTmlFe2giRCCjmj3rTxqzRXmlk6csclj+3EdQcbNn9/BnwOxinCdLMOlsbM2n47ikEp9cdNaxzAK+g0TvWjhUmWe5dr8hvN2M24eP/CIVU/wWbh2ligKqNQXGS1PbinSVruvm6zUFnDsDKX8MEIIZheP0fYaq+cdRyxX56k3q2QzeXaN7cM6y+irY2eQQhLTs3jp0PJmkdJCxU1gCsfKY8pkzGDv3RCHPq2TxzHHHBqxJIzTiR/PBKkATElJSUkBusX+SuGHARqTKA5Zri0ipWS0PJWMDtCrQmMnO3ZNwyRzkRpA1kbIojgiiHzCOMRhe4bHvW002/V+48bGa1R/nq7WioWVUyxXF9goVW6ZNlJIlIoxpEGs4m79pUGjXSUIfcr54S1FmtaaSn2RhZUZgtBHIKjUFzENi2Z74yhtGPnUmwHFXJmh4thZ1QV6frtvCyOFwJDJG0SpgKY3T9tfwjKyZOwyph5GRRKtNZapibNZZN5lJbYQ0sIGAq223F/KzpIKwJSUlJSUhK7XX8bJABGV+hILy/OY3a7YdR26m0+JOyukNLBtF+sCW6/00GgqtUWK+SFMw2JsaArbcs9qG0orqo2lDSN5a3a0ZhKGZLg0Qcdv0+401i/VOhFtQuA6OTpeC8d28II2Sim8oE29VWO4NLb5OdUXmVs63jds1ugtx7it3XerXWeouPG2N1qv0bQ6q9NehBQIOfjaKR3jRw38qInudFBBFstM0tyR4SADCaFgSoGnYxZNQbzNetGU8ycVgCkpKSkpQKLlHBRjuQxCtAmCFhpNGAU0WlUc2yWMQprtGouVua3Fz1lQyJYoFUa2bbtyvqg4xg86SDGCNAws0wa277entabjtWhtIOTWIqTsd8YmwjrLaHmCE15z3bWLVYRl2eg4Sb0X88MDk1O01ixWTuH5rX4Xr2O7WN0xfK1OnfnlkwPTOkTPhHkbtLwmQehhW+4Z08xKxazUFqmtqWO0TRfTcJBCdafAJNG8vDsOgJsfImsNo3VM0GxSW57By+dpkMXRAuWFaJ1Op72YpAIwJSUlJaWPJEbqCCHMAfPnSn2JIApotmv4QWfHxB8k4qiUH96x7fXo2dQkeqY7n1ZrvKCNYZj9ubXnQrNd6zc/bIZpWOsii37gbXjteseqSWxlsm6efLZErbnSF1N+0MEPOgA4VpbxwkHcbI4gauN7AcXsKEpHKKWQUpK1S9Q7S2TsPJEKu9FIQdOrrDt2P/CoNVcYG5o+47kv1xaYXzqB6h6XQDBUHKeYGwE0Wsd0vAaOlWG8uB/DsPvr2u0O7UYTwja+NlmOTDQCbUlUGv27qKQCMCUlJSUFSKwAfW3QCGJytsS1M0jRQmk14FW300RxYhp9tk0Y26EXReulN2MVUa0vU8wPndd2tyOAHdvFNK2B+wq5MtXGcl/IrSWMAizDRsXJ/GTbcinmh6g1ltettQwHW2aJfE3oG2QYx3EcDEPSbrexHZswjBnLltAxmK5BHMdoNBmjzFLr6dMmemhqjRWGiuNYpx3z2nNue02Wq3N98QeASGo4jTV2QeBjyBxSWmgVJ0JbGDSbLZabHUR2lNAzyQvJ8jqPwJSLQRpvTUlJSUnpIlBIKoFGaU0+V2K4PHHB6/LiOO5HuXYCU1pYhtM3Il6szOIFbTy/Tb1ZxbYcwuj8Gli2c02ybmFA1EZxSBxHTIzs7qed+9sjMeEWQmCaFo7lEoQevt/Z0JS6EzSoeCdphAtEZgMsn9hs04lqYEXE+NgZgTQFSEUQ+t1RfRrHzvZ9+dbi+W2areqmEUo/6DC7eGxd57cUxrrmlHy2hGFIwqhDHAWoOBF5hUKOybEhMqGHayg8HbMjhaQpZ00aAUxJSUlJGWCp3WJfziZrG0yM7CKKQqqNpQu2v1jFKKVgBywATWlSzAxhCINIRfh+BzWksEybxcoshjTwgg7DpfHz2IseqLXbiKybZ6g0OiAUO16L2cXj7Jt+HhMje5hdfLrfJZyYcCs6fptivsxIaYK5pRObdhnHKmKlear7l6CQHSIT59FogqiD143WGoaJa+foeM3VMWxa9U2m16K0YqFyimwmj2OvdkRrrfFDjxNzT9E+bfoHgGXZAwbevVR7s1VB+w0KuXGsboewZQpyWQevWSUaigh1CS5A5DflzKQCMCXlEse45oqzWq+fPnkWi7f/y121z9yNmPLsoBNLKl5MxlIYhsnk6B7CKNjU8Pl8iVWUpD93oAtYCIkUBkJITGkxVprGth2WqnMIBK1OA8dyyZ7HfN0wCs94LVwni31alM8wDJSOUSoim8ljmjaqO0ljNQKaNJjIIclweZxTC8e2ER3V2DKDo0aQUlJwBZHjJbOdSQR2LVoiVluLVqAbJa0wOrTaDKJ10jW9WQmAa2fWNfDEKqbj1XHdDM3mKdzMMPncJNIwkLaNmckjOh7CLqYBwGeIVHanpKQQASde9DyOvOpaTtz6Chp7xqgf2kN7eiyd0PSThhAoabAUWt3oVIxtOUyN7cWxz84qZbvEcbShNco5bUvF/bmzQggsw0ZoQbNdJ4oCsm6eidE95zT1o4cXdAiC9WPcBtb4baI4achQ3QinIS1M0yYIfRaWZ/rNNKenXMMoYGHlFLlMkXy2uL1jClsgIzQRWmsM7WDiIpSdeDeehcqqNSuEUdA/rjgOqTdXNq17NAwTek0s3ZspTbJuEWlYyXsqjojCDlEYIITALg1hdgIypN5/zxQ7LgBnZmZ461vfysjICJlMhmuvvZYHH3wQgDAM+Y3f+A2uvfZacrkc09PT/OIv/iKnTp0a2Mb+/fv7Q7R7t9/93d8dWPPwww/zqle9Ctd12bNnDx/72MfWHcuXv/xlrrzySlzX5dprr+Uv//IvBx7XWvOBD3yAqakpMpkMN910E4cPH97hK5KS8uzm6Vc8nyd/+uW0pkYIinnal+3i1M++htmbX86Jf/UajvzvP0Pj4K5n+jBTLjLVjocXxqADhEhSmpOje/u2JjtNawNrlHPBMmykWCvuNJXGEn7oYdsuY8PTGOfR/QuJ6fGZ8Pw2J+eOcHzuSZ4+9QQzC0fRWrFn4iAtr8n/n73zDpOiyvrwW6FzmpwDQxhyGpCcVAQRFRVBMLvG/VTMKCZY3TWuiqxZ17Sra8IsoChgIEfJcYCBybFnpnNX1fdHzzQ0AwgKBqz3efqB7r5VdetWT/epE37H3diysGN/Gr1u3A01JMWlHVELOG+wngrPdiq82yhr3EqFdxuVvh3UBnZTFyiJ6hEeCV5/Q7TwRNM0QkrosCFvd0MNZdV7CIQaCIRqUVQ/kiSTFJeF09WKhPi2OBzpEWMQQBAwOJ2IfhW7EDqqSILOseOYGoC1tbUMHDgQg8HA7Nmz2bhxI0888QTx8ZFqK6/Xy6pVq7jvvvtYtWoVH374IVu2bOHss89usa8HHniA0tLS6OPGG2+MvldfX8+IESPIzc1l5cqVPP7440ybNo2XXnopOmbRokVMnDiRK6+8ktWrV3POOedwzjnnsH79+uiYxx57jBkzZvDCCy+wdOlSbDYbI0eOxO8//J2djs6Jwq4BXfDHHb79VthuoeT0/roR+KdCIKSJ+MICmhaIhBIFAac9npSEzGNerSuKEooSjnrufg4RfToVo2SKKZoINUnXGGQjFpPtqHreHuo48NNFIKqmUu+pxd1QTYOnjhp3BXvLC/EHvDQcotDiwOPUNVRhNJhxOZKOYF4qgZAPf9CLL9CAx19Po6+Wel81Hr/7yE+w6dg19ZV4fPV4fA1U1JTQGAjx0nInD32XwIvLnGyoMLCi2My2agPBcIiaugpq6/cSCNYSCjcSVkL4Qh72VO7AE/BQ73VT6S4jrCloGhgTEpE1E9mCB6uooseBf32O6V/xo48+SnZ2Nq+99hp9+vQhLy+PESNG0KZNGwBcLhdz585l/PjxtG/fnn79+vHMM8+wcuVKioqKYvblcDhIS0uLPmw2W/S9t956i2AwyKuvvkrnzp2ZMGECkyZN4sknn4yOefrppzn99NO544476NixIw8++CAFBQU888wzQOQDPn36dO69917GjBlDt27dePPNNykpKeHjjz8+lsuio/O7JAz7jL/D/Zg1vVcxqMfvKhzs13xsZCUAqamperThWCJAGBGvakFTg/u9LJAQl0JiXOpBK1N/DrJkIDutDZkprZB+QVhW0zTq6ps6cwj7XquqL0dFJSetDQ5b3C82/hRVobqufF/xxlHg9Teyt2LnT4aPmwmHgyhquKlF3q/7x+cPeNlVspVdxZu5d5bKHV+msK7CQmmDgfWVFl5YnsAba1zMWJLA1HlJrCox4PUF0TQbDZ4g1XVlFFfuYm91CWt3/8i6XSvZU1tCtbeBurBCfdCPEgpjl8IkykHd/vsNOKYG4Keffkrv3r0ZN24cKSkp9OzZk5dffvmwtY4rDAAAgDxJREFU27jdbgRBIC4uLub1Rx55hMTERHr27Mnjjz9OOLzP/bx48WKGDBmC0bgvwXbkyJFs2bKF2tra6Jjhw4fH7HPkyJEsXrwYgJ07d1JWVhYzxuVy0bdv3+gYHZ0TmdKC/IhxdyQ/iIJA2GHFl96yVZQmCHgzm3IGM5PRfoVWXiEtyArmIzb9KC5dulSPNhxrBIFKX7CpWjTc9JKAJEqkJGT+Yh29ZlRNxSAZMBktB5UmOVLCSghf0Bsx8JqMiZASpKRqF+FwCOFnev40LVLxGwoHCSshatzluBtrf/Y8FSV8xPl4qqoSCPpp8NTxW1hIihLmkW+dFNUfPuxf5xd5ZaWTH3YK7Kkopbimgj3VZZTW1RBUFMKqQnxCNsnxaRgMIrIQwGiUMSemoFb7sUrKr2ze6sAxrgIuLCzk+eef59Zbb+Xuu+9m+fLlTJo0CaPRyGWXXdZivN/v584772TixIk4nfsSXSdNmkRBQQEJCQksWrSIKVOmUFpaGvXwlZWVkZeXF7Ov1NTU6Hvx8fGUlZVFX9t/TFlZWXTc/tsdbMyBBAIBAoF9pfP19cenIk5H59cgZDt0U/lDEbbFFgE0tM6kYnBPwo59PWLlBi8p36/GUVj8i+d4KHaxBTMWOlBAGXto1aoV3bp1i77fHG3Yn2eeeYY+ffpQVFRETk5O9PXmaMPB2D/aYDQa6dy5M2vWrOHJJ5/kmmuuAWKjDQAPPvggc+fO5ZlnnuGFF15oEW0AePPNN0lNTeXjjz9mwoQJx3RtjiX1AZXGoIrR6AdRjhpQkiSTlhxZwwav+6jyyw5EVVWC4SDWnx56SDRNi7RHEyQ8vgbMhsjewuEQgZAPhyUOh9mFqqmE1TBhNXTEuoOqqlBcXoi/Sbg5GAocU83CwyFJMqqq/GTLueOFP8x+xt/hTLRIU+iZ6610SnUjChFRbxkVTVXZWiZSWOcnM95A9ywZVdMICyqm9BR864uxOQOYNDN+pCO7IdU5JhxTD6CqqhQUFPDQQw/Rs2dPrrnmGq6++mpeeOGFFmNDoRDjx49H0zSef/75mPduvfVWhg0bRrdu3bjuuut44okn+Ne//hVjfP0WPPzww7hcrugjOzv7N52Pjs4vweA5+r8n2bPPY9XQOpOSUQMI2y0xY8J2CyWjBhzXnMEqSnAQzwaWAzBo0KATKtoQCASor6+PefwWhEQZj2pH02K7VgiCgMlgJjutDdmprbFbXb8gL1BDielI8XP2ICCKMk57PI0+NxDpVytLMsmuDJy2eKxGB3aTC5clAZN0ZDc/mqYRDAVo9NbjD0SEpH+JsXu02K0uAkHfAR07fj3eXO0kYtwdiVEmUOeX2FUNshZGVIP8WCIx9ZsEnlro4PFvPNz8QRnjXyni222R7jKK04wtozX2vT5SPW4EPQ78q3JMDcD09HQ6deoU81rHjh1b5Pc1G3+7d+9m7ty5Md6/g9G3b1/C4TC7du0CIC0tjfLy8pgxzc+b7+QPNWb/9/ff7mBjDmTKlCm43e7oY8+ePYedt47O75n0VVsj1XdHUoGnacgNXiyllZGnQiQnEGh5x96cMzi453ELB/vwUEwhFiK5wVdeeSWTJk3ijTfeOOj4w0Ub3nnnHebPn8+1117LQw89xOTJk6PvHyqS0Pze4cb8kmjD7+JmUxDQEKjza5G+sVrogLcFJEnG5UgkN70dmamtsZod+3kJj7xa2B9o2RbtaHCYHDjNLmTZQDAcKVpp8LkpqtiOx9+A1WSPzlk4YoMmQigc2m+7Xw9JlLBZHDR4j66A45eiAQoyYWSqfEcfJKz3R/I415Sa+PcqF3X+WDOjslHhvs/K+XabB0GSie/UmZTO3Ump8WII/bROoc6x45gagAMHDmTLli0xr23dupXc3Nzo82bjb9u2bXz99dckJib+5H7XrFmDKIqkpESU2/v37893331HKLTvC2nu3Lm0b98+mgPUv39/vvnmm5j9zJ07l/79+wOQl5dHWlpazJj6+nqWLl0aHXMgJpMJp9MZ89DR+aMiA+a6JlX/wxmBTe+l/LAGoWmYLz05EvY9lIHXnDOY8dPViz8HDQ0HcbQmcsN5xRVXnFDRht/TzWZNIIgvJKBpnoNWrja3Lot3JtEqI5/05FyctgSyUtpjNFgOsseW+INeFDX8s2RgREHCJFswiEZkUSYYDuALefD4G1A1lZzUtiS59r+p146q2thmddAqsz1Zaa1JikvDZnEgS4bjbhBaLQ4UJXzEBSPHlkghTYLl6K+Hy6ygajBzo6PplYOv078WVKFpkZsIS3IKZpMZ+VcKretEOKYG4C233MKSJUt46KGH2L59O2+//TYvvfQS119/PRD5Ij7//PNZsWIFb731FoqiUFZWRllZGcFgpNJs8eLFTJ8+nR9//JHCwkLeeustbrnlFi6++OKocXfhhRdiNBq58sor2bBhA++++y5PP/00t956a3QuN910E3PmzOGJJ55g8+bNTJs2jRUrVnDDDTcAkS+tm2++mb///e98+umnrFu3jksvvZSMjAzOOeecY7ksOjq/W1otWr/PCDwEcqOPjDmLY3L6DswFPBRh6/ERDjZhwUbsDdiJFG343dxsCgIBTaIhLMdUAx98qIDBYCQpLo3s9DbYbXZSEzNJScgkwZmC0xaPzeLAZLQgSwbE/bT4fAEvpZVF1HtqCYWCBxVHPhRWox1BEPGGGhEliQRXMv6QF3/Qg8Vow2VLiB5L07RoDuCRnX6k6MVqthPvTCYjpRWtMjvQOqsjWWmtSYxLw2z8JdmLB0eSZBJcKYSV0FEJOB8LBEBCQdbCXNazlohP8EjmoBFnVmiTEGJHjYE6v8ThPK0VDQrrSiI3WoIkYZBE5IBf1wT8FTmmRSAnnXQSH330EVOmTOGBBx4gLy+P6dOnc9FFFwERkehPP/0UgB49esRsO3/+fIYNG4bJZOKdd95h2rRpBAIB8vLyuOWWW2KMO5fLxVdffcX1119Pr169SEpK4v77748mZQMMGDCAt99+m3vvvZe7776bdu3a8fHHH9OlS5fomMmTJ+PxeLjmmmuoq6tj0KBBzJkzB7P5+Pxo6ej8Hmm1aD1hIlXBIZsJudJN3IZtaGYzssePpbQy6vlrZv9cwMMhe4+P98JFIl5iE+MPF22YP3/+z4423HPPPYRCIQyGSEjzUNGGm2++ObqfQ0Ubmr/3mqMNf/3rX3/2GvxaqIJIfVgmTQuAFkDDdNhqWkEQosLF8c5mD/C+DhGqqqKoYRQljKIqhJUQwVCAcDiEu6GGRm89cY5ErObD61MKgogkSMiiAU1TCYYjnzWryYFJthAyBbGYbNHjNs/ZH/Ki/gxPU/P2siQjiRJmk5V4ZxJVtWWUVO4+6v0dClGUSE3IxGmLx2KyEQj5CYYCCIA/6OfXrAa2yJDjDDUVgmgc2qCLzGlspwZEAdz+I5PzaQgYAAFBEjElOjAHQ+illb8egnYspNf/pNTX1+NyuRjGGGTh+Kjj6+j8Uo5HL2BNgMJLRkcKQA5mDGgacqOP1m9+gdD0FXMsewG7tRpWMJ9WdGAnm3jllVeYNGkSL730EhdddFE02rBq1So+//zzmPy7hIQEjEYjixcvZunSpZx88sk4HA4WL17MLbfcwqhRo6K5hG63m/bt2zNixAjuvPNO1q9fz1/+8heeeuqp6A3nokWLGDp0KI888gijR4/mnXfe4aGHHmLVqlXRG85HH32URx55hDfeeIO8vDzuu+8+1q5dy8aNG4/ohrP5u+bJebOw2G0/Of6YomnYCVGQYsJiVBGlpF8k1xK769ifHw0NTdWa1IkOLdsiChIOcxyyaEAUREJKELevGqNswm5yIQqRnruNvnqq3KU4LHHYzA4kSaYxWP+LBKf3JxQOsrtk2zHrkSwIIikJGaQkZETXuLnq2B/0UVy+8zcpCHn8+/gmI/Dg1yPOrDC2UwM90iMevW3VBmYsSfjJ/b5xWVcKsh2gBfH79rC1zsC6urqjrgT2NXq49ZQzcLvdemrWUXBMPYA6Ojp/DgQtkhNYcnp/mtpE7HuzOWfw+9VR4+9Y4xIS6Kb1ZzvrgIjOnh5tOH54NQlv2IjNFEJTvSDafpGgcjMt9qGBGlARJBHBJLK/t6u5vZuqRXr9KmoYo2QCIdIFQxRErEYHoiARCgeRJBmnNR5JlCgs2YQv6CU1IROr9fCexSMl0qmjGq//50u07P/XISCQ4EohOT49xvg1Gk2oqkp9Yy3J8elUuyuiVdM/R4z653DH4Fr84UhVcJVPJtEcZlArH76QhKsp7CvudynbJISIMytNBSAH+5xopDqM9Mp2oqERVv3IBjs2QxARFZWfLwiuc+ToHsBfgO4B1PkjcDw8gM005GUcsQ7gsfQANhPWQizgkxP+zv+39gCKCPRJTyPNCj5/MaKccsy8gDGHUjWCNUHMFivORBeKphAIR2RQLEY7sihT768DNCRRxmVJQBJkFE1BUUIY5YhBXVlXQpwjCaNsauplG8TjbyCo+EH46TZuPzlPTSMQ9LGrZCuB4NFXMEey6gQ0RBQh4ocRRZHsxAyS4pJaVB1HwtgqCAI+v4dISB1q3BXU1lf+onM5XjRXAUfYf70jJsffz0xjbEFbQCAYqgFUqjwK3+4tJoh4VF5A3QP489A9gDo6Oj8bR2Ex9p0l+DKSCFvNyF4/lpKq4+b50/ltUNHYXFlKXHoaomhEUz0g2pt+o49hNawAhjgDZqMlasyZZQtBJYgkSjG5e4oaJqyEkGQZWYw8Iq8rVNeXYzSYMdoj+YoGyYjBYCCkHZvqbk3TqHZXHLXx19RFmLAgEzGrNWQtGNG/U6CiuggBhURXCuznBYy0KZTQNA2r2U4oHKS+sRZ/4NjfVB0reqQHuLLAzcyNjqaCkAhxZpVxnT30zY3ohEaM3abKfosTo1xJMKzLwfwa6Aagjo7OL0LQNKzFv08vhM4xQBBA1XAHFUoaG8iNSyAYLAUUEMwgSGhqAEE0AfIRe9cEmvsvi4iC2FShG0KQBQxGQ9OhI4aPSYgYg4qmYDFY8Ye8SKKMQTK22G8oHMRucWExRTylGhqKGiYQ+mVag81omobX30BdfdXRbUfE6xcWjIiagkxTBex+YxQlRFnVHhRFITk+LaZ6GSLn5m6sodZdiT/o/VmyOYeeX5OxeQyLTHqkB+iWFmBHjQG3PzZcHAj4aD57QZBQ1SCSAAZ04+/XQjcAdXR0dHQOjwCaJrK7MUi8xYLVkIim+hG0BkQk/CqISgOS7ELDclgjUBYNmA1WZFFGFKR9+W6aRiDsxxtqjOb5iURyyJqlUCRBwmKwUddYTaIzpWn72GOJgkhqfBYG2Rg1kAJhP8oxKvxQVYWq2rKjKsaIGH8iYcGArIUQUA/pN1VVhcqaYgyykQRXcsQwDoeoqa+krqGKQMB3zKVhNKBRcmHQApjVY2MoNyMK0C4xBMSuVyDkR0NruhGQ0TQFk8FAnCxSG9b1AH8NdANQR+cER9mw5acH6egcDkEAEdzBIJsqK+iemozNlILFGBFgDmsq/mAdPn8xGh400YogmIF9YUxREDHJVixGG9JBDDcEMBushJQAjYEGfMFmL5+BsBpG1VSMkglJkPD6Gkh2ph80+myQm7yCWiQ3zGy3YpCMGCUTQeWXhYA1TaO+sZYGT91Rbhnx/EXCvYc2/pqRZQNGowVVixhQtQ2VlFftOW6agCoSPsmOqKho+H6VnifBkB9NVUESm8LbCpIok5uYxp7SUsJ6Fslx59hn8ero6OjonHhEtFmoDMCmKjeSZMUoWRBFCYNowGFOIs7eHospHU0LI6q1iIKKKEgYJRNOczx2kxNJkNA09RBiz/tMHEULE1T8eIINBMI+QkoAT7CeGk8lDV43Dd66g3bjiISNI17DoD+ApmoRA1D+ZRXXmqYRCgepqis7ah1BFRGR8BEZfxAJjwdDAfxBH6FwkEZv/XEVhBZRMaiBaEHKr0EwFIhWMTd7AEElyebELgq6IPSvgO4B1NHR0dE5MgQBTRAo9gRZXFRIh4Q4Up1JGGUjgiBilC0YZAtmYwKaUouihjAZEyO5bE2mj6apBIK1gIrR4EQU9xeWFrCZnJhkC4oainTtUILR8K2maXh89YTCQeSD5P/FTlXAmRQf3bei/vLcshp3JV6/56i30wQRQTsy4w8i4dGS8h1IkgFZkgmEjnc7OA274kb9FX1CoXCQsBLCaDAhCDIIAqoawiTJuAwCdXoq4HFHNwB1dHR0dI4cQUATocTjo8rvI7XOTcfkdFLtTkRBRBQETLIBVYzH698DhEATCCteFNWHonjRNAVRMuPz78FkSkWWHFHPHZqANwzx5kgvWW+wEU8wIrSsqmq0PVs01HsAmqZFe1aIotj0mvqLDEBN0/AFPNS4K/h5nTiOfhtVU1HDAULh49+XWgBkLRj9/69BWAkRUva1F5REM4rqwyDHkWZ3scdXjapx1KLQOkeOHgLW0dHR0TlymkLBiCJBJPZ4AywsKmRT2U6C4WA0rCsIMkZDPH5/MV7/bvzBCkDAZErBam2FxZSJxZxFIFiBqgai20mCiNNkih7OIBkwyRZMkhlZkrFZHFgsdnyBSA/rZk0+RTm0gadp2s9q/7Zve5Xq2vJfxRj7rRA4uPEnCCKydOx1bhU13NTlRGsy6i0oSqQAJSs+FadB19Y93ugeQB0dHR2do6PZCATQNDxhjTVVddQENbqnZeA0WSP6e7ILSbQ0VfpK7F8UAiCKZoyGJPyBUizmLJplZOT9xhgkEwbJhKaphNWI10hVNfxBX1NvYYU9lTvITMrDIslRXbn9Ufn5BqCmaTR663E31vy87YlUAIt/QHkTQRBJT8rGZnFQ7a6grqEa9Rh1H1E1LUaaR5KsBEPVgIrNYCDbasDtDqLpXUGOG7oHUEdHR0fnlyFJhAWJnfUNLN29hYr6qibPjogkmRFFI8JBKn+bjURZtuEPlnGwUGlzaFgUJQySCavRQZIjDW+gkdqGSnxBL4GQ/5AhYaCp6OTnGYAGyUSjt/4XhZDVJtHnPxoG2YjLkYjFbCcjpRUZybmHXeejISIvGbkmEQ9tCISI7I8giLRLziTbZtWLQY4jugGoo6Ojo/PzafYGNhWIlARhaVkp5Z76JnFnFfUwP+KCIGA0JDVVvlYfVty42Rg0yiYcljgq6koIK0FctgQk8eABrWYv4c+popVFA05zHBbjz2u/pwGKICOh8PNyB39bTMZI2L057zLBlUJmSqtjYgQmOFJIicuIPg+H6zHILmgSCLebbGTa7Ih/wHX7o6AbgDo6Ojo6xwYhkklW4w+zongnZe4Kwmr4CH7CBUzGVMLhBhSl8Sc7XAiCgMlgoq6xCl/AS5Ir/bDjj0T/r7kjyf5YDDYkUcZstB5iq59GRULSwr9accWxxGKytej57LTHk5KYiSgeOjT7UzmDsmQgNy0fk6FZNFxFUbxIki3a+aTG42ZrRUmkEETnuKAbgDo6Ojo6xw5BAFGgyq+wsHgvJfVuNFVBVdWf8O7JmEypBIKVaFq4SSfw0Nsomord4iTBmYLJYD5o95Hm9nKB8OFlVAySEac5HpclEavRjiTIGCQTpibtwMj+j+7nsjn3b9+zPxaCIGAxWVu8BgIJzmQSnMkH3c4gGzEZD6+5aDXbsTVVeUc8tJHwryhEureUuCtZVFxMDQa9Cvg4oheB6Ojo6Ogce0SRRhVWluxhb20J8VYnHVNzkIWDe440TUUSrciyC3+gDIOchCjKiIcI7cbZEjAZzBhl00GNv2b8IS/qIdvACVgMVqxGO2LTvGRjpFUdGtE2dUaDCUkUCStHl0fY3Prtj4gkypiMlhavR9ZaxGZ1Uu0uP6iBHgoHW7zWjMloITkhg7Cm0ODz4jKZkQSiNrKihtlWUUxNQAVR1A3A44juAdTR0dHRObbsVyXs0QQKG0JUeH0/mQsIYDTEAyqBYOVhf/uNBjMuW/xBx0SKCpq9f4fubSsJYtT4a84vFAQBWTQgS4bonMxGKzaz86fP+2DndYTdP44FoiCS4ErBZnEeNkR7JFjN9iaR5oN3W5FE+aCdWELhIMHQwUPuJqOFzJQ8bBYHwbA/otUoCIiCAQ01og8pSiQ4EhB04++4oxuAOjo6OjrHh2ZDUJKQtBAcIqQbMbzEaIjRbEpHEBR8gWIU1RezTcvQcEsjQdU0av1+fCHvYeVfVE0lfATVvRajjU6tepGemIN0BIZVpPjD8KsafwBmk5W0pGxaZeaT6Er9WfsQBIHk+HTSU3IPa0RKonRUYXGT0UJWSh52q7PpOmvEm01ITR5FUTCgqn4EBAyiBOrP123UOTJ0A1BHR0dH5/iiQYkvTGFtFSElfASVvgasllyMhngCgbImsejIdoriwePbSSBYccj9iIKAzSAS/IncPw3tJ8c0z8lmdtI+uydtMjojS4fOntIABRkN4VcP/zpscchSxHtpsziOOm8xgoDN6jxsXqWqqoSVIz83k9FMVmprUuOzsBhtGCQTdpMr6nnVtBDafmvlC3jQdO/fcUfPAdTR0dHROb6IAkFNZGV5OR5/I93SW0Xy+5p+5A+mDwgCsuREMtsIhqrw+YuQJCthxYPRkEAgWI7REI8gHFySJBT2Hyb3b79xShBVU5EOkZu4/5xkSUIQxRaGZ6TgQ0BDRBVENEQMWuBX9f5JkozDFhd9bjHbMBlM+IOHDoEfDFEQEJqkWA4kIortbuqJ3HhE2ogG2UhGcisc1jiMkglZMqKhNYWPVUJhD8FQNZJkRZKsqJqKN/THE83+I6IbgDo6Or8amiDgy0pFsVuQGn1Y9pYj6EKvfxpCYZUttW7MhhKy49MwShIGUUKkpREIzd5ACZMxFUX1Eg43YjVnIQgGQuE6wooHg2CI2TZS+Rs+bO7f/ihqmLAaRBQO7vE6YEbYzA4sJhuNvvpobW9YMDR1+1AQNRWRfd4sQRBw2OIwGcyEwiEUJYSiKoSVMGEldMw6a1hNNsxGS/QcDLIBm9V11Aagy5GIwxaHKEgxBrSmaYTCQcqr9+LxNRz5/uwJ2G0uQEPRVGQiuYpoGooawOPdgcWcidGQiKoJLN5Zw7c7Q4RFhexkIXqToHPs0Q1AHR2dX4XGdjlUntqXsHOfqK5c7yH5m6XYtxX9hjPT+VUQBJBEgmGN1RU17KxrINVqIDsumTirC5PUslNI04YIAsiSDVmKfHY0TcNsSsfnL8YgO+GAdmHBw3j/BEGM6QqioREI+zFKh5cuiWwrkOBIoWNuL7bsWYPbU0tYMCKgIR/E4yeKIomuNFISMpAkGYgUp2iaiqqqlFfvpcZd8ZPHPRJs1gMLPwRc9gTcDdVHHK41G62kJmTiNMdjkIyEm4zjsBIipISodVfi9TUe8ZwMspF4ZzICArJkjFZsR/I4wwRC1ZiMyRgNSczdXMNDc3ZQVr+vgthhERje3UT7TL0v8PFAzwHU0dE57jS2y6H0nJMJO2J1xcIOK6XnnExju5zfaGY6vzqyRFiDKn+QjVX1LC/ey5aKvVTUVxEKh35SBBoihpgomBAECUU5oEgELUb4OVIRHPm/JMo4zfHYjA4kYZ//IxQOoGhHFnYUBAGXLYH05HaoUkQmRdJCLYw/WTKQlphNalIWUnOPYkFEEqVonp56jAodREHEYortViIIAjaLA5cj8Yj3YbM4sJtdmA1WZMmASTZjMzpxWhJwWRJwWhMiFcZHkFsoCAJJ8WlYzJG+0JIgISA05XE24vPvQRLNmE0ZfLW5mpve2xRj/AE0+DQ+WuJnS/EfU0rn947uAdTR0TmuaIJA5al9I08O9PAIAmgalaf2wbZ9jx4OPtFpvv5S5Lprkki1N0iNvxIzZWTFxdMhJZ04iw0xWhV8aIyGBPzBciymDEQxEsJV1DCKun8IVkIVTNiNJiRRwiiZMEomTLIFf9hLIORD0VRCSghJkA95zAMNU8nowCwbCQbcLYw/o8FMWlI2LkfCYfLpVELhAIIgYpBNCETC0YoSPuq2dQaDCbPJetBcyjhHInX1VT+Zr2c0mmn0unE31OCyJka3ByKVuZKRnJS2pMRlUl1fRlHFdjy++oPuSxQlEpzJJLpSEUUZWZSxGG1omkIwVIGiBDCZUpFEK6oGD88pPOwZf/1jgHYZsh4OPsboBqCOjs5xxZeVGhP2bYEgEHbaCbTNxVpSGX1Z9Xh+hdnp/GY0/5gbZTRNwxeC7TX1lDY00MplIychlQSbC6nJ23Qw40aWHGDU8AdKMJsyEUVTtKgDIh4/m9GJO6RilC1ITTp/GhqiIGI1ODDLVgJhP7L402HGhlCYsKoiiwKiKJCekEZVrYLP74kabVaznfTk3KYq3EMbLIqqEA6HcFhdtMnqgUGSUJUQpdVFlNfuQVEUJEnGZnESCgfx+hs5VEcRm9mOQW45f0EQsJhtJCekU1NXQTB8cH0+WZIxyEYaPHV4/PX7FWnE7gvAbLSQGp+J21NzUAPQIJtond6BlPhMNAFkUUYURDTVjy9QgSTZsFpygIiBv2J3XQvP34E0+DT2VCnkJusmy7FEX00dHZ3jimJv2U3gYIRtP52DpXMCsr8hCDSqKhuqGihsDJJqqSAvzklmXOpBq3QjRqATjOAPFCPJToJNji6DZMRuciGLBpLliFrgPo8W0GRYSoKM1WiP7q8ZTdvnh2t+VdFUTBL4Qx5E1UecIx6bxYa7sYba+iqMspG0pBxMxsMXlGiaRlgJEVbCOGQT8TZXtBOJ1WQnLSEbb6ARk8GMy55IIORne/E63I01hJUwkiihaiomgxmDwYTTHr/fLGMRBZGUhAzsVhflVXtp8NbFvG8xWUlPysVqtLO5aA02i+ugAs/7z3t3+TY8/oMXgpgMRuIdVjS1BhBQNSNhNYiqBjAZU6L9fpupbDi88deMx69HB441ugGoo6NzXJEaj6wKUfb8tB6bzgnK/saSKKIZRbyqys5GL5XeBgZIRhKsDoyyoUVItdkIlMwW/MEKwiE3RkMCDnP8vg4fLQ94RE0m6gJBNMBpNOANhSLSMgRQ1FDT9pE2cUlxacQ5Evd1yDiCnYfCQVRNiQhg73dOJqMFk9FCvBbbazczJY+EuFT8AR9BwYBJ0DAbjBgMxkOGmZvXBwQsJhtmk4WQEiQUCqKhEedIJCUhgwR7aiRMa7Idso1bJHfPT2nVFmrq9+INHCJ/UfOiKI2YjekAqGoASTRjMqYiCFILIzvBemSlCDazHv491ugGoI6OznHFsrccud4TKQA5eN8u5EYfltLKlu/p/Pk44DPSqMksLi3DKhST5bCTFZ+Kw2RB2i9HMPKvIZILiIXGhhJCooQoOzBIRyLv0qTl15TnJwA+RUEUBIySSI3fi6b6ELUQykHCsIIgYJAPrkd4KIKhQJOosnLQnL/mOWtaJFztsiREc/Pq/I1oagDxKGyisBKiwevGYrKSmpAFQkQ42ixbMBusBENeLMYgAmHCSqTSV5IsCIioWgh/oJrymq24PQ2kuJzUNjZQ74WQElk8SRRwWk1kJKVjt+YgiYcWko7MJ0yt10NYKcVphvrD3P85LALZSb+stZ1OS3QDUEdH57giaBrJ3yyl9JyTQdNif+CbfgxSfliDoEd4jggB6JWRS7zFSnF9HRsrSwFwmcxkOeMxSDKeUIDi+jrizBY6JKcRVlRWlOzGGzq4d0cUBHJcCcSZLYRUhb3uOtyBo9OPO1pMkkyWKx6H0URYVanxeSlvdKNoGrIoElbVpiIhaAiFaAiFqfRUs7nOQ1uXla5pucjSvry3Zk+XoFrxVhnxufcgW0XiEzMxGZMO0RVDQBQlNDQ0JUx9MIiigcNkQhRl4gwimqqADL6QinZQ4QytKVx8dB/g5n65wXAwku8n7vs5blFwIsr7taATSLYaaAzUEwj7DnlcSZRxWhMRRRl/0IPTKpPgSKfR70bTwtGexzaTAwjhD1Qii36MspeisuXYrYnYzHYEBIKKQlFZIY3+MK0zupMcl0paUgON3jIavLWElTA2swOXPR2LKQXhEMU0zRqNuypL2NPgptKn4BPg1O5mPlrqx2wQGdQ2CZMca+z1aWcgJ8lIu8QUgqpCaYMbWRRJtjmo9DSweNvmo1p7nQi6Aaijo3PcsW8rImPOYioG9YiRgpEbfaT8sAZHYfFvOLs/Fj3Ss+mWnM7KlSsZ0r8/dX4vPdOzyXYlEAgEaGhoICEzF1GMGCtbt24l3uFgeOsOfLplbYv9tUlIZlBOW8yyTG1tLVarlcG57dhZW8WCnVsJKMe+K0PbhGROad0BAaitrcVisWCxWPCFggQVBZfZQkPAz6yt66n1e2nOb1MFEU84zJbaOuLNFnITMmI8ZaARDoVRwyKE7Kh+DbdWhitJxWbNRjZE8kxDQS+KGsBiSYjOKRQOIYZCuCxWLKZ9n9FQ0I8FDZMc2XZ/wZnIk4iOoC/kOWzf4Vg0JFHCIJtQ1BAhJYhBNqKhEA43oCgeNE1BFE1Ikg1FaURRvCCIGA2JGA0ukuKyEEUJb6CBKvfeFkdwWhPxNYbZvXsHJ510EjU1NWzZsp3+/fuzt3IrkihhMRgJh8oJaQqKGqa2Uaa2sQSD7CA5PgebxYnJHNEXNJtzqKotJjUhC1EQkUQjJlciCc5w01wNNBd2HPSMNQ1PwMuWqio211YTEc7RAIH2WQbOFeCSgp4U5CQcdHuAQCDA999/z/DhwwGYNWsWZ5xxBsXVVUe47jr7o+sA6ujo/Co4Cotp/Z8vyP5oAelfLSH7owW0/s8XuvF3FJhkmb5ZeTz77LN8++23AJzaugNqXQMTJ04kNzeXYcOGkZ2dzZQpUwCor6/nqquuIsMZR5YzPmZ/Oa54TmvTkU9mzqRLly4MGjSINm3acOmll2ILqZyR3wWrwUiruERyXPF0TE6nQ1IaTlNswU6Gw0XX1AzaJiRjNURCoTajiVZxiWQ54+m033ZxZgvD23Tk7bfeIjs7myFDhtChQwe6dOmCSZJxmS3ccsstNNbUMrxNR5KsdrKcceQkpdAmJY1uqZnE2RLYVNtAQyiIIMoIgkQwWI/bvZv6xjJkO8RnxhOfkYQsxxMMNmIwWvjggw/46KOPMJpsiJJEeXk5DoeDc889F4NswCoLWExWHn74YRwOB5999hmiJCGIEgaDGaPRitFgRhYNkYdkwGCwYDPH4bIm4bQmYpBMh7x+giBiNTlxWBPJy+hIfm5XctPyMcgGNAJomjciei07MRqTkWUbEMZgcOGwt8NmySYUqkEQNXbsKOT+++/HanIQb0/BYY4jzpaC0xyP05KAw5rAqlWreOCBBwDYuHEjt99+OwBJznRsRgNKqBaDIQ6btQ2Jcfm47KkEwxJts7rjciRhNNqoqanlhhtuIN6ZTHZa26gnVZJkZNmILFuQJHMkv08UIy3+RAlJMiBJBhAERFFGECUqvR7KfP6I8ScIIIrRiED7TAMFOQncfPPNJCYmkpiYiNPpJC4uLvp89uzZXHbZZdH1HD16NAB2kxlZlpFl3ad1NOirpaOj86shaMRIvegcHR1SMwgGg0yfPp01a9agqCqSqnHqqady4YUX8tprr2E2m/F4PLz44osA9O7dm7q6OlatWkXnvBz21tdG99c3qzVz5szhhhtu4Msvv6RXr174/X7uuOMOzjzzTJYuXcqlPfpFx4dCEX09g8HA0r07KaypZGS7ziRYbHg8HqzWiBbdqpIieqRnR3XbgsEgoigiyzKNwQA1NTVcddVVrF69mo4dOwKwdu3aqPfo888/569//Sv56emc37kgenxN02hsbMSea0cQBFRVJRAIYLFYkQ1GfL464hOTiYvPIRwOoygKJtM+g2zdunXIssx5552HyehC03wEg0E2bdpEaWkpKSnxqKrK66+/TmZmJuFwOGrIRI9ttyMYBXy+GkwmV7T7hhw2o6oqcfYUPL46ahrK0FBp9l7azXEkONNRVZXGxkbiXQ6S47Lx+uuwmuPQNI1gMIjJZEJVFVQ1jCzvm7vX68Viicfc5LWsqtrAV199xQMPPIDDGiv2HA6H8fl8nH766Zx++uktPkeaKuOwZwNZKOEQsiFynB7th7KzeAOZqe1ijvvJJ5/wzDPPYDbZo9dBEAQCgQAmkykS2g0FkA2m6DUMBoOoqorZ7IiuXbvUVnTMbMua0j0s2buzxbzKG+uZPn0606dPB+C0007j4osvjjH6zjnnnBbbZTjjKC4uxmKxxHwO98fv96NpGhbLkakS/BnQPYA6Ojo6fxBaJ6Xw9ddf0759e+Lj41E0lVmzZmEwGJg6dSrb3TV8vGkNW+truPmWWwiEQyiqyrnnnst//vMfclwJUaMszmwh0Wrj2Wef5fbbb6dbjx7M2baB3Y1uHn30UQoLC1mxYgUAvXr14rbbbqN37960adOGadOm0Tcrj4nd+lC+q4jBgwfTt29f2rZty4svvkhBRg6iIJCens7UqVMpKCggPT2d5557DrvRRGVlJZIkkZWVFT23bt26IQgCjz32GHv27GH8+PH079+fTZs28eCDD3LVVVfRq1cvunfvTiAQ4LnnnqNjx47069ePvn37sn17IWnpXXG6srjrrrvo0KEDvXv3ZtSoUVRVVbF69WpeffVVXnrpJfr378+MGTOASO7gxRdfzH//+18kycwPP/xAfn4+aWlp0bm99dZbdOrUiWHDhtG6dWvefvttLJYERFFixIgR3HLLLfTq1Yt27doxadIkrGYXTrMRg1aPqLoxSQIJznSef/552rdvz9ChQ8nPz2fTpk1YzXG8+uqrtG7dml69etG/f3927tyFLJuYO3cuo0ePZsyYMRQUFJCXl8ePP/4IwI033sj69evp378/EydOBKBLly7cdddddOrUiVtuuYWvv/6a8ePHR8/D6/UyZswY+vbtS35+PkuXLkM2mFi4cCFnnXUWBtlIZkprtm7dSr9+EcN/0qRJlJeX079//2jode3atfTs2ZNevXrRpk0bPv74YwxN0jcpKSncfffddOnShb///e/MmzeP9u3bc+qpp9KlSxeef/552iTEVjg38/mWdXy1fSOLinbEvF7n91Lr81JZWUn79u1bbNclI5vNmzfTu3dv+vfvT4cOHfjss88AqKysZNCgQfTp04f+/fszduzYI/1zO+HRPYA6Ojo6fxBS7C5eWbSIgoICAuEwsiiyYMEC+vfvjyiKLNlbSFhVKWusZ03pHlRNY1hePj179uT9999HEkXiLVaqvR4SrRFvzoIFC7jjjjvYVVfNrrpqan0e2nfrQ8+ePVmwYAEnnXQSdXV1NDY2smbNGurr6ykoKGD48OEMHDiQiy++mPvvv58xY8ZQV1fHSSedxLBhw2jfvj01NTUkJCSwfv16duzYQc+ePbnmmmto164dQ4cOpX379owaNYphw4Zxzjnn4HA4mDx5Mi+//DLvvfce+fn5APh8Pr799luWLl1KQkICy5cvZ8aMGSxZsoT4+HhmzpzJddddx/z583nrrbdYtWoVGzZswGQy8eCDDzJ16lSeffZZ/vKXvyDLMvfffz8AZWVlAFx66aWMHj2a22+/nddee43LL7+cf/3rX9F1HzlyJBdeeCGCIFBcXEzv3r0ZM2YMNpuN+vp69uzZw+rVqwkEAgwaNIhPPvmEs886E4PkRFEDmExOli1bxj/+8Q+WLl1KZmYmwWCQUCjE1q1bmTx5MqtXryY7O5snn3ySq6++mnnz5hEKhZg3bx6rV6+mQ4cOTJ8+nYcffph33nmHf/3rX9xyyy0sXrw4Os+6ujqCwSBbtmwBYM6cOTQ07NPrW7NmDc888wwDBw5k1qxZXHrppWzatIlwOEx9fUTU2ShHPJl1dXUAzJgxg5UrV0aPo2kaF110EXfffTcXXnghGzZsYNCgQfTv35+0tDRqampwuVxs3boVTdMYOXIkM2bMiHoiGxsbaQwdXJA6pCoU1lZhN5oYkNMm+rovFKLIXUOe0UZtbW2L7RobG7n00kv58MMPKSgoYPfu3QwaNIghQ4bw7rvv0r17d5599tnoWJ0IugdQR0dH5w+CxWCgoqKCpKQkfOEggiAQCoUwGo2omoayX2/ZgBImpCr4QkGSkpIoLy+P7KOpY0SzJ7B5++Ztw03/mkymaMgX4C9/+QvVXg92h4OxY8cyb948iouL2bhxI7t372bGjBm8+eabJCQkxBgll1xyCb5QiDZt2mC32ykvL0cURT7//HPefvttMjMzeeqpp+jSpQsVFRUx57utet/zc889l4SESPjz888/JzMzk//+97/MmDGDoqIiFi9ejKqqfPrppyQnJ/PSSy8xY8YMPB4PP/zwQ8x+VSWMP7hPdyQnJ4e0tDQWLFjA/PnzOeuss2LGS5LEQw89xMSJE7nhhhvwer3s3LkvhHn55ZcDGmazmQkTJvDNN98giBKiaESW7BgMNmbNmsUFF1xARkYGAX8joGCz2ViwYAEjRowgOzsbRQlzzTXX8O233xIMRiq2+/TpQ4cOHdA0lf79+1NYWNjic6GEY6+TqiotxgC0b9+egQMHoiphRo0ahdvtZu/e2AKSw/X51TSN8vJydu/ezcSJE1GUMJ07d6Znz54sWbIkOu7KK69EUSKVxj169OD+++/nueeeo7CwELvdTrX32Hb5WbFiBYqisHDhQmbMmMEnn3yC0Whk3bp1dOnShY8++oi//e1vLFq0CKvV+tM7/JOgG4A6Ojo6fxBCioLD4cDj8WAQJer9PgoKCli/fj2SKNI+KQ1REMiLT+KCLr0Z06E7JtmA1+vFbrdH9wHg9kdkXgoKCli3bh3ZrngssoF2iamoqsqGDRsoKNiXf2cymajyNhJWI3l1fr+f2tpaTCYTSUlJ0cdNN91E//79o9tZrVbKGt0AyLKM0nR8TyhI1z4nMXXaNFasWEFqairvvvtuzPmGVZVAk3HjcrloCPgJqwq1tbU4nU4SExNJSkoiNTWVV199FU3TqK2tJT4+Pvpet27dooUQUQSR4AHVzZdffjmXXXYZZ599NkZjrKbfZZddhs/nY9q0aTz77LOkpqbi9+8zICN5cCqapkbXJnqoJnkav98fzT/TNDUiL0MkN605T1FTFYxGYzQfsHn9AFRVwWAwRNdvf1Rt32sulwutKYfwQJqP4wt6EQQhZq7N0jMaWozhvz+apuHz+TCZIrl+zedgNptjztnlcqEoIRQlxKOPPsqDDz7Itm3bGDJkCE888QSdUzIYlNOWoa3yyY07dNXvkdJcvd58zZOSknjwwQdp3bo1w4YN4+uvv0aWZW666SZOO+00VPVIq7VPbPQQsI6Ojs4fhFqvh27dujFnzhxsRhMbK0o577zzuP322/n00085++yzGZYXCZvOnz+fk08+GYAfNn9Bjx49AKL6fhWeBjzBAJdffjn//Oc/GT9+PJf1jBhur7zyCuFwmFNPPTV67Hnz5nHrrbeiaRrz58/n5ptvpmPHjlgsFvLz8+nduzdAk7jx4X9g6+vrURSFxPhIVbKiKChKxCMGEaPH4/HQsykE3IwGVHs9nHLKKfzjH/9g/Pjx0crPSO9ciVNOOYWNGzcyceLEaCFAs9FktVqpra1FFEWcFjte975w4LnnnssPP/zAdddd12K+q1evZvr06bRu3Zpdu3axa9eumPfnzZvHaaedhqZpzJs3j5EjRzYZhFrUUOrXrx8PPPAAU6dOxWxxRteqV69eTJ8+nWAwiNFoYvbs2eTn50cN9kPRvEYABkNsVbY36MNkaFmNvHnzZoqLi8nMzGTr1q14vV5atWoFwK5du1BVFVk2snDhwpjjeL3eiCC1KJKTk4MoiqxatYqCggLq6+tZtmwZTz31VMyxFE3DIMqoqsrIkSMZOXIko0aNYtq0adx2222kSUaKi4sZ1b07b6xejC98cKPzSBg0aBCVlZUMGTIkmlfa/BlUFIVOnTrRqVMn7rrrLhwOBzU1NSQlJf3s450o6Aagjo6Ozh+EotpqRo0axX333Rep9AwHsSck8/HHH3P11Vfzz3/+k7Zt27J+/XoSEhKiBuDcuXM599xzqfI04g/v8wytKdvDVVddxebNm+nUqRMjRoxg9+7dlJSURBL7DfuElr/44gvWr1/P7t27sdlsnHvuuUiSxIsvvsg555zDaaedhsViYcmSJbz55pt06dLlkOdRVlZG//79GThwICkpKaxcuRK73c4FF1wAwPnnn8/EiRPp0KED//znP2O23VxZxllnncXMmTPp3bs3gwcPpqamhoaGBj799FNuuOEGzjrrLIYOHUrPnj0pKioiJyeHp59+mpEjR3L22WezceNGzjvvPEaNGhXdr9Vq5bnnnjuojt2ECRMYO3YsAwcO5McffyQzMzPm/cWLF3PxxRdTV1dHZWUll19+OeFwAE1TEQSJsBJizJgxvP/++5x00kkMGTKEbdu28fe//52BAwcyZMgQ+vfvT0FBAV9++SWvvvrqT34WOnTogCAIDB8+nI4dO8bkLBbW1pBgbWlAZmVlMWHCBLp27crs2bP55z//iclkIj8/n/z8fIYPH056eno0/w8gMTGR7t27M3jwYHJzc3nrrbd4+umnOeeccxg1ahTff/891113XYviDLffi8VkZcSIEWRmZpKUlMSXX37JTTfdBEQ+k0899RTLli3DajT+IgMwOTmZBx98kEGDBjUZ3xo//PADy5Yt48knn2Tp0qV06NCBDRs2MGLECBITE396p38CBO1AyXGdI6a+vh6Xy8UwxiALhp/eQEfnT4zY5N05UlTPT+cJhbUQC/gEt9uN0+n8uVP73dP8XfPakm+5vO8QrrjiCsaMGcMpo05nfuEWRrTtiEmSWbFiBVVVVbRp0yb6g1xVVcXQoUNZs2YNS0t2s76iJGbf/bLz6JGWTWVlJStXriQ+Pp4+ffrQGAzwY9leBuW2pU2bNsyePZuamhogIi1T3OhmY2Upo9p1wev1smjRIjRNo3v37qSkpAAREeq2bdvyfdEOhrZqx44dO8jJycFgiISlV69eTX19PdnZ2XTu3JmyxnpKG9wUZORQXV1NVVUVubm5NDQ0IIoiXlngi63rOTkvn/ZJaezcuZONGzeSmJhIQUEBRqOR8gY3qQ4X69evZ9euXWRlZdGtW7eI5LAAAX+AkpISHA4HCQkJFBYWkp+fj9/fCE1Cziazgz179hAfH4/DEZExWbVqFbW1tfTv35/KykrS0tIwm83069ePJ598EpPJhM/no0+fPkiSSDDQCPv16DUYzEiykS1btrB9+3Zat24dlcAB2LBhA2VlZfTo0YOEhAQ0TcXr9VFXV9ckSRNAUSLGc6tWrQgrYQQiRSmKopCXlxdd3++2byLe7iA/Ppm6ujqysrLweiNVtHFxcSxdupT8/HxatWrFvO2byE9OI8ViY8mSJVitVrp27UpJSQl5eXnUeD3EmS2Ulpbi9Xpp1y4iEVNRUcGqVato164dbdq0IRD0YTJa2LJlC/n5+Xy1dR0j23ejsbGR1atX4/F46Ny5M9nZ2QDccccdtG3blkv/cgX//XEZyn4i2pIgcmmPflSUluJ0OikJ+tjjruGUVvns2rWLtm3bArBlyxbat2/PxrJiOqVlUltby5IlSzCbzRQUFDSFohXWrVsX9Xx27979iFoD/hnQDcBfgG4A6ugcOboB+PNp/q55ct4szureC7M3yPvvv88tt9zCu+tXUO/30zo+iSxXPEZJwhMMUOSuYVhee36YvwBN0zj1tNN4ffUiwqqKSZIJqQpq09e/y2ShfXIqcWYrIUVhr7uWHbWVpNmdnN2hO23atOGrr76iTZs2bKkqp7i+jm3V5WhEikryk1JJsTmAiGTHztpqHCYTqTYnVd5GttdUkuWMJ8sZR63fS3ljPTmuBBKtdgyShDcYpLihll211WhAqt1JhsOFSZJpbrIWVlS2VJfjCUYqSNPsTtrEJ2E3mggqCuWN9eyoqSQYDpNtd5EXn4TZbMIXClHa4KawpgqTQaZNfAIuoxFVEEDTMEsighrALApYDBbMRhOybEKSjKBpKEooIm4syQgIIOzLl5NlI/369eOpp56if//+KOEQqhpGUQ7uzRJFCVEyRMLCmoaqhFHV8L7XEVA1JbK9piFJRgRBQFFCaJoaFVb2+BpZUboXQTQSZ7YgIqAJIEoStT4P2yrLkSSJDgkpWIwmitw1JNrsJFnt2IwmQqqCJxhga3UFVd5GREGgQ1Ia6XYnAmCQZGp8Hva4ayl119EqITFyrUQBn78WGZG2SWlN4XeBioZqVpcUEW9LIskeF7kWddXYjCbaJqaQaLUhCyINwQDF9bWckd+Vjz76iNGjR7OyfC8/lrXsZJJstZOXkEQgHGZLVRmBcJh2iSkkWGyUNNQhixIpNgcVngY27NnNM1fdwMaNG2N0H3UOj24A/gJ0A1DnQDRBwJeVimK3IDX6sOwtR9D/xADdAPwl7G8AJiUkcE6H7jhMZvbW1zJr63rsRhM5rgQ8oSC766qjht1Jma3okZaFBny1fQNF7lrObt+NDGccvlCI2dvWU+FpOORxE602xnXuxYIFCxg6dCgA6ytKWHiATtuRYJJk+mS1wmW2UNZQz4qS3ciiSJ/MViRYbVR5GllWvCs69yOieeyB/aVVLaK/rBLx6slSU1/hpvHaftuKAiKQYjUzsn0PLAYT3oCH+oYKXLZ4BEFEU7WWXiNBwGx28J///IdTTjmF1NQkwk3yJqIoYzBaIsZbOEQo1LKvsqJqrChyU9kQJNlhpHeOC0k8As+UIBJQNQRRxhsKsqOmks2VZZHiHmG/tThwHY/E6xXdRmjWr8Ysy3RPyyLDEYfFYMAfClPd6GZbVTEOowGnycKe2hrK/MFIZ4/m/YiHrjHtk9mK3LhEKj0NfLd7W4tr7jKZyXYl0Nh0I+M0memdkYvZYMAfDrF0zy4agn5yXQl0TskATWXm6//hyiuvPKG/B441eg6gjs4xorFdDpWn9iXs3GfoyPUekr9Zin1b0W84M50TCU8wwFtrl0WfS4LIeZ16ogYjci7LS4uiHpXlxbtYXrwrOjbRYiPDGcfNN9/MpEmTaJuQfFgDsNrrYV15MYMGD2bu3Lls3bqVv/7f//0sA7BDchrZZjtffvkl48aNo6ShDofRTPv4ZD788EPGjx9PhaeBwtqj6Ot6MKNGEPbpW4iAIO0bFx2vxWyrAplxKTTUupl0zz28/PLLWIytaGxsxOFwUFe3F6PBiiBI+w4DhEMBLrrowqZOGPuqYCXZwPLly/nqq6+49957WxiAX22q4qE5OyirD0ZfS3MauWtEa+JthkMYhQJGk5VwWOGrzz5h27Zt5Ofnc/bZZ9MtLYtPt6ylIbBvDkdk8B1s7fbDIhsY27kAxefnw/dnUlJSQmpqKkOHDuXsLn1RVRWv10vPnPa8tWoJHiUU2cdPHHtZ8S6W7fe53B9ZFDmvUwHhQACz2cyS4l2k2h3I9V6+X7yYAQMGMDC3Dd/s2MyItp1YumQJu3fv5oYbbiAcPvZ9q09kdANQR+coOJQXq6F1JqWn92/xethhpfSck0mfvQg5ECRsNSN7/VhKqlp4BlWv97jM+ffCkXj0dA6PJIh0T8uiVVwiVkMkcd5hNGGWDQw55VQefPBBhg4dSv/s1tT6vBTWVrGieBdWg5E+WXlkuyJVt99++y2XX345si2ZFJuDzikZJNvsBMJh9rhr+bFsbzQna2HRDlJsDoqKilizZg2SKDK+Sy/cfh8bKkrIcsaTYLFR5/eyZO9OZFGif3YeNoOJ0kY3q0v3ABFjoqysjCuvvJJx48ZhkQ1YDAY8Hg8XXnghY8eOZUBOGzokpVHta2RFcREdktPIdSXgDvjwhoJkNvUzdvt9hNRI2FdRVdIdLjSgqK6GVaVFpNpddEhOI9FqQwBqfF7Wlu+lIRDgpMxcMhxxxFus1Pg8+EMhtlVXIAuRVnUZGRlARDA4PT2dxsZG4uKyqHKXYzZoGGQLomiIOBiVEOFwAEk2YjCYESUZVVUQRQmLxUJycqTjhSQZIiFkQcTtC1HnF1E1gc4ZTq4d0prB7ZIxyCKldT5213iZ+WMJi3dUk+Y0MuX01pzWPhHJaGbbtu2MHDmSfv36MXjwYD744APuuOMOvvzyS0a360KRu4YsV+R61Hg9+MIhdtRUsrGyFAFom5hC+8RUrEYjDQE/m6vKKW+sp1dGDpnOOOLMkTXxhUJsrS4nxeagobqGk046iTPPPJOuXbuyZcsWFi5cyGuvvcbevXsZOHAge/bs4aKC/tQHfDQEAmS74qn3+1A0jb31tYRUheymPtSVnkZWl+6hIegnzmyha2omaXYXYVWhtNGNNxjEJMucMnQojz32GAMHDgTgrdlvccUVV/CXv/yFF154ga6pGaBpXHzxxezcuZPRo0djNsdWQ+scnmOuA1hcXMzFF19MYmIiFouFrl27RtsJhUIh7rzzTrp27YrNZiMjI4NLL72UkpLYpOSamhouuuiiaCPoK6+8soV699q1axk8eDBms5ns7Gwee+yxFnN5//336dChA2azma5duzJr1qyY9zVN4/777yc9PR2LxcLw4cPZtm3bMV4RnRMdTYCKQT0iTw4SJgIoPb0/e849mdKRkX8LLx1NQ+vYSkKdo8Ov+djISgBSU1P/FN81Z3TuQUFKJt/P/pKXn3mWrz78mECjh02bNlFZWcm3337LzJkz2bNnD/NmzaZHaib5SakMyGmDI6iwYvGSmP21S0zlvE49EWrc/OelV1jw+Sy6JqYypmN3pEN4cZYsWcJ/XnqFiq07OLN9N7qnZbH62+9p50qkW2omfTJbkSIa2bxsBX2z8ki0HPymKduVQKo9NlxnN5pY/e33dElKp2d6NoNz27Jp6XJaWZ30zcpj45LlVFRU8Ml77/PBm/8ly2SjtT2Oz959ny/e+4AuiamM7dSTMR27Eygp573X3+Sd197AX1LO2E4FnN6uMxkGC6sWLWbXrl389+V/s/Sb+QzObUvPzFxMJlO0Bdr3339POBxm5syZzJw5k0RnCg3uIO+9O5N/zfgXX3/9DQajBSQDBoOZWbPnUFVVxRtvvMkXX3xBUlISXbt2BUCUjHz77fc8/fQMPnznLUa0NjPv9mH8a2JPOtq8FG3fxIY1K/nif//GVlfI/67ux9D8ZMrrg9z03mZmby7DZDBz3XXXcfHFF/POO+9wyVVX8s477zBx4kSuv/564ixW2jjiWbrgO4qKinjr36+yfN4CBuW0YWirdgxv05GTW+WzadkK3nzxZQpXr2Vk205c2qMfqaKRNUuWsWPHDv7z0iusXPAdw1rl0zklg08++YTu3bvzwgsvcP311/P444/z2muvRdfI6/Uyc+ZMPvv0U+LMVratXE1ZWRlffPQxsz/6mK6pmeSZHXz27vt8+N+3sftDXNS9D11SMpjQ9SRcQZV3Xnud2R98SI7RxoCcNmzcuJGqqioWLFjAzJkzox1bBg0axJw5c/D5fPTObMXXX39Nz549o58fo9FIYWEhr7zyCtOnT4+RswmHw3z88ceUl5fz3HPP8e677x5S7/DPwjE1AGtraxk4cCAGg4HZs2ezceNGnnjiCeKbtJ68Xi+rVq3ivvvuY9WqVXz44Yds2bKFs88+O2Y/F110ERs2bGDu3Ll8/vnnfPfdd1xzzTXR9+vr6xkxYgS5ubmsXLmSxx9/nGnTpvHSSy9FxyxatIiJEydy5ZVXsnr1as455xzOOecc1q9fHx3z2GOPMWPGDF544QWWLl2KzWZj5MiRMYKWOjo/hS89mbDDeuiwhyC0yIcJ2y2UjBqgG4E/k5AWZAXzEZsSlZYuXXrCf9d06dKFtsmpXHTRRcyePTtawbp27Vrq6urw+/2Ulpayc+dOgsEgTz31FF999RXd07Jok5DMww8/zPfffx+zT5Ms8+abb3LuuedG13Hw4MHEGUyR3KoDmDdvHtOnT4/2z/3f//6HIAi88cYbvP/++3ROyaBDcirPPvssX3zxBZqm4QkFY/ahaRqBQIA8ZzwZVgeBQGxbsEsvvRSv10uiNWI43njjjZSWlgJw8803M3bsWIqLi/nuu+84++yzueyyy6isrOSTTz7hiiuuiLa4mz59OuFwmGAwyHnnncfs2bNJszvZsWMHF198MZMmTSIcDvPII4/wt7/9DYhUTP/1r38FoLS0FFVV2blzZ7Trx1tvvUVRURFWq5Unn3ySm2++GbMxIu581VVXce6557J3714CgQArVqzgkUceAWDPnj1N/YMt7N69mz59+tBQU0nrZDufffYZ48eP5/nnnycUCjF27Fi+/vprbh7ejuYYQa1XprS0lG+//Zabb76ZDRUlvL12GRsrSrnpppuYN28eFRUVVFZWMmHCBK688koEQeC5557jmmuuoWNyOq3jk6LHMRgMPPTQQ9x7771ARB/w4osv5tZbb0VRFKZNm8ajjz4KQFJSEuvWrWPJkiUt9B1LS0sJh8Ps3LmT3bt3AzBlyhRGjx7N+vXrCYVCbN++nZ49e7Jr1y7q6+s5+eSTWbduHYNy2zJv3jyGDBmCx+OhsLCQfv36UV1dTW1tLYFApFp7586deJuiIxaLhZEjR/LJJ58gCkK0bd/+vPzyy9TV1WEwGLjpppuiPZ8DgQDjxo3j4osvRlEU3n33Xc4//3z+zGUQx7QI5K677mLhwoUtvmQOx/Lly+nTpw+7d+8mJyeHTZs20alTJ5YvXx4VFp0zZw5nnHEGe/fuJSMjg+eff5577rmHsrKyqGL7XXfdxccff8zmzZsBuOCCC/B4PHz++efRY/Xr148ePXrwwgsvoGkaGRkZ3Hbbbdx+++0AuN1uUlNTef3115kwYcJPzl0vAvnzcbAQcH27bEpH9Dv6nWkacqOP1m9+gaBpJ3wI+FiyTVuHmyp6MOiIi0D+6N81F1xwAbNnzyYnJ4cvvvgi6l1qZsiQIdEQMESMlQ8++ICPPvoIr9dLbm4ua9euJT09nZ49e/Laa6/RrVs30tLSWLZsWVQQeOzYsVx00UX0HX4Kn21ZC8C5HXvw2Tvv8cQTT7Bx40YEQWDhwoX85S9/YcuWLcydO5dp06axcOFCFEWhdevWzJ49G2NaEl/viKxTv6w8rA0+2rdvHw2zQkSwt6ysjEAggNFoxOVyUVRURI0aIi8+ifz8fD7//HPy8/Pp1KkTU6dO5YILLiAYDOJyufjkk08YMWIE9fX1pKWl4fF4YgSga2trmTNnDh999BEzZ85kxYoVDB8+nOLiYmw2G8uXL+eqq67ixx9/ZPfu3QwdOpRdu3bR0NAQDQGHFAWDFMn/0zSN+vp6Ghoa6Ny5c1RYOi0tjZdeeil6k/HZZ5/x8ssv8+mnn0bPNRgM4na7mTZtGvn5+dx00008+eSTfPHFF3zzzTcAPPHEE+zatYt/PjWdDvfNQdPgiXHdSfHu5Mwzz8TtdjN3xyZ21FTSNiGZU1t3wOl08tVXX5Genk5eXh67du0iNzcXn89HdnY2K1asYO/evUyaNIkVK1ZEJHW8XrKzs9m7dy8rV67k3HPPZc+ePZjNZr7//nvuuOOOqNF377338vLLLxMIBDj11FOZNm0a3bt3p6ioKBoCbqZv375cdNFFTJo0CYh0Uenbty//93//B8Crr77KDz/8wKuvvspJJ53E448/zrBhwwC4/fbbSUtL4/bbb2fgwIGxIeC33uLtt9/mvvvuY9q0afzvf/+jV69ebNq0CbPZHPMd0NwRZvv27Vx++eVs3LgRj8eD3W5n5cqVFBQUoCgK7dq14/3336dXr14/+Td4InJMPYCffvopvXv3Zty4caSkpNCzZ09efvnlw27jdrsRBIG4uDggIqgZFxcX/UIGGD58OKIosnTp0uiYIUOGxLTrGTlyJFu2bIk2il68eDHDhw+POdbIkSOjPSp37txJWVlZzBiXy0Xfvn1j+ljq6PwUsudneowFgbDDii9DV6Q/WqoowUE8G1gOREJDJ/p3zapVqwB48MEHGTFiBAMGDOCRRx6Jekea2VpVzqKiHZx//vksWbKEkpIS3nvvPYYMGUJ6enrM2JKSEmpqapgwYQL9+vWjX79+rFy5kt27d2M3tpTTKCgoQBAElu3dRa9evdi2bVu0Y0hlZSXr169nzpw55OTk0KlTJzZWlLXYh8PhoLi4OPrYsGHDEa8BQKdOnaj3+6LGYvNzp9OJqqr4/X4UReHaa6+lW7duXHTRRbzwwgsx4f+8vDxsNhtFdTWkpaVF9Q0PxYqmgoU333yTjh07ct5553Hdddfh9XpjRJN79uzJqj272FlTGbN9ZWUlp5xyCgMGDOCyyy5j3rx5MfPp0qULgZASyftrmo9JljBKkZ9oX0jB6XRGjNFQKNrP2WowEgwG8Xg8UeMnOTmZ3Nxclu3dhcVioWPHjmzdupU1a9awZ88eBgwYQL9+/TjllFPQNI3i4mIA2rZti9lspqiuhtTUVKqrqwGo9nl46KGHKCsrY/HixWRnZ3PKKafQ0BBbPLRov8Kgnj17RlsNrlmzhmeffTb6+XrqqacoKSlBVVV+/PFH7rjjjuh7n376aYvexJsryyiu37fGffv2Zc+ePTzxxBOMGzcu2gmmmYcffpiOHTtywQUXcP/998essyiKdO/eHYj0d+7Ro0f0Ru7PyDEtAiksLOT555/n1ltv5e6772b58uVMmjQJo9HIZZdd1mK83+/nzjvvZOLEidEPb1lZWVRENDpJWSYhISGaB1BWVkZeXl7MmNTU1Oh78fHxlJWVRV/bf8z++9h/u4ONOZBAIBATrqivrz/8guj8KbCUViI3eAnbLT+r8i5s1ROXjxYfHoopJIs2QKT5/In+XdNs6F122WVcfPHFrF69mnvvvZe6urpoqFHTNPLik6jyNmIymbj00kt59dVX+eKLL5g2bRqKqiLtl45gtVoxGo0sWLCgRQJ9lTc2FxKIGkodktOoqa7B4XAgSRKCIHDttdfy0ksvsXv3bq699lrq/F5KGuoOen4Aq0qLsMpGUqTYvrtGo5FAIEBOUhKapuF2u2PeF0UxKhsiCEKL5wALFixg3bp1rF+/HkEQ+Pjjj6Nr1LwPAEVTMRzmb7Y5QNY/pw2KonDjjTeybds2UlJS8Pv92Gy2mBCiwWCIVKIesM9nn32Wk046KRpWbW6pt/98QmpE8fBgIsUrd9dy4biIt3bu3LkMHX4qkijSLTWTr778iuzsbDp16sTu3bupr68nFArRMTkNiFyzZkHrAQMG8Mknn7TYf1lZWcya7D+HZJsDTzBAIBymc+fOPP3007zyyivs2LGjSbA6ch7d07Ji1iHQ1GvZ4XBw1113ceaZZ7ZYW7vdzrvvvkvr1q0Puf5tEpKj3leIXONLLrmEu+++u8XNQ0lJCTNmzKCwsBCLJSJK3adPn+j7qqpSX18fTRVpXps/K8fUA6iqKgUFBTz00EP07NmTa665hquvvpoXXnihxdhQKMT48ePRNI3nn3/+WE7juPHwww/jcrmij2ZFc50/N4IGKT+siTz5GRkVslfPOT1aNDQcxNGaTgBcccUVJ/x3zWmnnQbA7NmzURSFgoICunbtis8X8bRkZGSwbNkyaqqq6JUa+TG+9tprmT59OuXl5Zx22mlsrCyNOU5CQgIjRozgtttuw+v1oqoqq1atYu/evVQeRB5m/vz5LFq0CKsk8/DDD3PuueciCAI7a6u4/PLLeffdd1myZAnnn38+myoPbtw2U+1ppM7fMu2hS5cuzJw5E01VefHFF6mqOgpZmCZEUcTtdtPY2Eh1dTVPPPHEUe/DbrcjSRIrV66ksjLi0dM0jbKyMsLhMNOmTTtE/lhLA04QBEpLS1EUhQ0bNvD2228f1VyW7KxA0TTuvvtubrzxRlYuWUqfjFxWLlnKTTfdxN133x012oLBIE888QQ2g5EPP/wQr9dL9+7dGTNmDIsWLeKjjz5CURT8fj9ffvnlTx77yy+/ZO6s2RiUiHf1tddew2g00qZNG5KTk3G73WzYsAFffeznpcbrifaanjZtGkVFESms4uJiVqxYgSAIXH755dx2223U1taiaRpbtmyJeuT2/zwfmCd6/fXXs3r16phOKs3rHAgEqKmpwefz8eCDD7Y4n4cffphwOMyCBQvYtGkTgwYNOvILcYJxTA3A9PR0OnXqFPNax44doxe+meYv5N27dzN37tyY3J20tDQqKipixofDYWpqIq765jHl5eUxY5qf/9SY/d/ff7uDjTmQKVOm4Ha7o4/98x50/tw4CovJmLMYufEAwVdVPbRRqGnIDV4sJUf/A/dnx4QFG7E5fyf6d02zh+Y///kP3bt3p1u3bpSUlHDfffcBMG3aNNasWcMFF1wQrYZu3bo1nTp14uqrryakqmyvjpxvQUEBtqZ81tdffx2TyUSPHj3o1KkTf/vb31AUJUacV9M00tLSmDx5Ms888wydO3empqaG6dOns726gk2VpSQmJjJ48GAuuugijCYTW6piDUAVDYvFEs3pUgFV05BlmSFDhkQNmKeffpr//ve/dOzYEbfbzYQJE7BYIoUWvXv3xmq1ojTNrV+/fhiNxujzQYMGIYoiw4YN4/TTT6d3796cffbZXHHFFdFqUbvdTkFBQWQOmobRaKRv374AmEym6P+FpiKDqVOncv755yMIAq+++ioXXnghvXr1Ijs7mzPPPDMaguzfvz8GgyHauSQhIYHOnTsDkUKWxsZGOnXqxN13383kyZOjnuWsrCzatGmDqmooqkZKSgodOnSIWbt+HSQW7ymMVuFOnTqVvLw8pk2bxpNPPsm1114b7ZCSlZWFoihRb90nn3yC0WjE0ZQn+N///pf8/HxOOumkaLW60+mkR48e0TWxWCycdNJJ0HQeb775Jj169KBz587MnDmTL7/8EofDgcVi4dlnn2Xy5MlceumlQCT863A4UDWNVaV7uPLKK7nyyis577zzaNeuHRMmTIj+LTz88MP06NGDwYMH06FDB2688cboDc3f/vY3li9fzgUXXMDq1atJSUmJ9pfe5a1HSktmb30kDWPIkCFIkkR6ejp/+9vfOPXUUxk8eDAjRoyIft4gUkTSqlUrunfvzpQpU/jwww//1MLRx7QI5MILL2TPnj0xRSC33HILS5cuZdGiRcC+L+Rt27Yxf/78qE5SM82J2StWrIgmZn711VecfvrpLRKzy8vLo83K7777bj788MOYxGyv18tnn30W3feAAQPo1q1bTGL27bffzm233QZEwiwpKSl6EYjOIfmpbhaa0FQVbDMje/yEzcZ9+oAHdisAMmYvwlEYycHRi0COnHXaUgJ4Y4pApk6dekJ/12RnZ7NuVyE58bGN7HfWVrGypIjBuW1byKrU1NTQsWNH1q5dSwVhFhXtYGynApJsdkKKwtwdm2gdn0SH5FhDtMbn4avtG6lryuPqnJLO4Nx2Lea1s7aK+oCf7mlZ+Hw+8vPz+eabbxAS4/imMDa3KsXm4Mz2XTFKMo3BAO+tX4nVYOCcjj0wywZ8oSDzCrcwMLcNcWZrzLZhVUEWI2HAkKLw5fYNDMlth9NsIRAO8+X2DZzaugM2owl/OERxfR1tEmKv94H7qvQ0sGDXVs5u3x1TkxHXHCJ3+30sK97F4Ny2mOXDf7fvH1YPhMN8vHkNCRYbp+S1RxJFShvchFWFbFfCQbdXNQ1REPhuxx7mrq/l/jO7YJBEPvuxhLs/XsPw7ibaZ0bm0DYhmd6ZuTHrU+fzsrxkNwkWK4lBjaFDh0YrcgFqfV6+2h4p3BnSqh1pB3xG/OEQJklGEATKGt0sKiqMXicAt9+Hy2yJ2abS08D3u7fjMlsYktsuJkS7/zXaW19H19QM+mblRa9f85p9u2srCRYbPdJjI2meYIBle3fROSWdFHtL46zIXcOsrZEKe5vByPmdC7AYjFRXV2O32w/ZCs7j8ZCcnNwiZ/bPzDE1AJcvX86AAQP429/+xvjx41m2bBlXX301L730EhdddBGhUIjzzz+fVatW8fnnn8fkxCQkJEQTrUeNGkV5eTkvvPACoVCIK664gt69e0fd5m63m/bt2zNixAjuvPNO1q9fz1/+8heeeuqpqITDokWLGDp0KI888gijR4/mnXfe4aGHHmLVqlXRu4hHH32URx55hDfeeIO8vDzuu+8+1q5dy8aNG49IUFI3AP98HG07MzSNhtaZVAzuGZGKaUJu8JLy/eqo8Qe6AXg0uLUaVjCfVnRgJ5t45ZVXmDRp0gn/XfPSwnkkxsXhNFkQBGgI+PE2yaz4wxFNM7Ns4MJufZgxYwZPPPEE//d//8edd97J22uXUd/UKcJhMuMPhQipCgBGSSbZakcQoM7vozEYaDEHs2xAEkXiTGbaJqbg9vtYX1HC+Z0L+Oz9mVFP2WOPPcbMjauo9LTMIZRFEavBSGMwEPUwSoKIzbjvNQFItNoxyTLVXg9GScIbChJWVZwmM76meQtATlwCSVY7br+PnXXV2AzGJk+YQMcmIei97jr21tdilGUaAn4MooTZYIh2zWieU0PAj7Tf/5t/GK0GI0ZJwiQbMEkSkiASUMJUez2YZBlPMIiqqThM5ug8IdL6ziBJ0bWMM1uwG800Bv0EwmEEQcAbCmKRDYiCgCcURNU0qt0C4bCIICl0yXRgliMGs9vvi84p0WrDKhvxhoNUeyMC6ydl5sYYgKtL97CtuoJan4f9f+SdJjMuk4WQqlDj8xBUlOj5HbgmUeNWgzizGYvmozygoQgRg7ch4EcALAYjsijSGAxEjPD9PlsAoiCQbLVjlGW8wSA1+81JFkWSbQ7sBiPeUIiG4L6UmJASxiDJ+MNhBMAoSTQc8NkUBQE5rHL9yadTXl5+SI+ebgC25Jj3Av7888+ZMmUK27ZtIy8vj1tvvZWrr74agF27drVIqG5m/vz50VLwmpoabrjhBj777DNEUWTs2LHMmDEDu90eHb927Vquv/56li9fTlJSEjfeeCN33nlnzD7ff/997r33Xnbt2kW7du147LHHOOOMM6Lva5rG1KlTeemll6irq2PQoEE899xz5OfnH9G56gbgn4+fYwBCU4/gjKQ/dSeQY02lVsJ21uGhgfz8fG6//fYT+rtm5syZXHHFFYcco2kas7etp8hdy5gO3YmTjQiCgNlsZlHRDtaWFx9y2yNFAC7s1gfF58dsNrOlrgqHyUyGxY7WFDpcXVrE0r27jmh/sigytFU+SVY7FZ4Gvt219Yh7ARslmUt79MNdW4vT6WRR8S42NeU4FqTn0D05Ha/Xi8Vh5z9rlkY7mxzt+fZIz6ZHWnbUSwiw113L4r2FUePrWCIAfbJa0TM9J+b1QDjM5qqyqCG1oaIkJs+ydXwSw1t3oKGhAYfTyVs/Lm2hwXgoJEFkaKt2JNscVHga+G7XVgbmtKVTSqRqPKiEWbRjBeFgHb3aDCa+Sdy7ytvIzA2r+KVGxLBW+S280AC+UIgPN62ObXF3EHyNHm495YzDykE1FxQ1qwDoHAcD8M+EbgD++fi5BuCRoBuAR09YCx2xDuAfmfr6emw2W1Qz7mA8/fTT5Oa346sdG/GFwrSOTwRBoKKxHhUNgyhRv5/HUBQELAYjwXCYeIsVRVWp8XmQRJEEi42gEo6GgJsxShJ/KRjIuHHjGD9+PKeffRYLdm0lvikkWeFpoMLTgFGSiDNbCShh6vfzXEmCSLzFikGS8AQDpNgcnNwqn6effppbb72VH3ZvZ2NlKaoWmW+C1UaoaR77G4YOk5lcVwKDctvSo0cPXn/9daT05GiP4lNbd6BozToeeughvvnmG74p3Expg5vGYAABsBpNBMKhqLeueS18TV64Zoa1yqdNXCIvvvgir7/+OtXV1fTv35/JkyfTtVs3Pty4moagH0kQEQQBp8kcs8bNJFhsGESRWr+XoBLxjEXCriCJEg6jKbpd74xcuqdk8OCDD/Lpp59SV1dHXl4ed9xxB2eccQabNm1ix44dnHnmmfz3x6URL6LBSCAcomNyOk6TmS1V5bj9PhKtNgJKmDqfN8ZIM8sG4swWfKEg7oCfNvFJDG/TkSeffJLbbruNhUU76J/dmulPPcWnn37KK6+8gj1RpsrrpUNqPmPGjCElJYXXXnuNDzasoj7gI95sRQPq9jtHWRQxSjKqphFnttAQDERzFffnmt6DeeKf/2zx2Z49ezab66pYVVJEgsVKWFOp9npwmcxYjSa8wSDugC9qANbX1+NwOA7696HTEr0XsI6Ojs4fgF27djFx4kROP/10AK6++mrOOuusqPBw69atsVmsjO/Sm5Ci8E3hZpKsdsZ2LojdT101y4t3cUa7LtgOovW3PxWeBr7ctuGQniSHycxZ7bsBsHTvTqq8jQzMaUPX1H0dbhoCfuYVbsFltjAsr6XHMxQKMXnyZG699VYG5bald2YuJfV1tN4vhy+ohPmmcDNVXg+nte5AmsN1BCu2j1NbR4oqyhvriTNbo968Tzf/iDcUZGynAgySFONxSrM76ZCcxiWXXEJxcTH/+c9/yMvL43//+x8nn3wy33zzDeMKDi4gvKOmkgU7t5LhdDE4t12MpuL68mJ84RAnZbZqsd2WqnJaxyfx5D//yXfffcenn35KWloaa9euxdPUS3v16tV89tlnnHnmmVzcve9Bj7//+kPEe/hN4WYqPPUMymlL28R98kd1fi9xZiuapkXzVAfmROSVtm3bxrZt23jjjTd48MEHsZrrmDt3Lj/++GNUPuX0dp1baEauKd1DWWM9w9t0RD6gC1KRu4Z5hZvxh8PR10RBYMuWLXTu3Jnrrrsu+rrRaKRnejY90w+tuOH2+5i9YQ2zZs3Sjb+j5Jj3AtbR0dHROfaMGTOGvaqCnJZM165dsdvtZGdn07Vr12jYuWvXrgwcOJBPPvqI09t1pndmLs8++yx9+/alc+fOXHLJJRi9AcZ17oVREBk9ejRvv/02PXr0YMiQIWzYsIEXX3yRbt26MXLkSLyV1QzLa3/Q+ezcuZPRo0fTtWtX/vGPf9A3K48Lu/WhjSOe22+/nR49enDqqaeyfOEixnTszrC8fP79739z0kkn0alTJ0aNGkVjYyN33XUXiqIwcuRIRo4cCWGFDKuD++67j65duzJo0CA+/+RTRrXrwiXd++KvruXss8+mS5cuPPDAA4dt5aUoCpMnT6Zz586MGzcOrdGLSZa58847WbRoEb0zcumRls3eoiIuueQSzLJMUlMruXaJKRQWFvLBBx/w1ltvkZCdyfrqcq644gquuuoq/vnPfwKR9nh/+9vfuO666+jcuTOXX345iaKB8V16MapdF+Z/+RUnn3wy3bp147bbbqO1I56TMlvx7rvvMn36dK644go6derENddcQ47NiUGSWLVqFWeccQY5OTkYjUZ69+7N0KFDo5qP8+fPZ+TIkdx3330oisKoUaN4++23KSgo4LHHHsPn83HPPffQpUsXBg8ezJwvvuCM/C5c2K0PjrDGX//6Vzp27MjIkSPZujZSUHHXXXcBRK9Ds8F5wQUX8M4776CqKk5LHK+99lq04hci/ZubRbd79uzJlClT6JSYyuntOvPj6tVMnjyZ22+/nc6dO3PBBRdg8ocY0SZWLaSZtLQ0unbtGn3U1tYyceJEnn/+ebp168arr77KwoULGTFiBB06dGD48OGsXb6CCb36M2rUKKZMmcJbb73FiBEj6NatG9OnT4/u2+fzcf/999OtWze6devG448/Hv2MPP744/Ts2ZN+/frxyiuvHMmf4wmBbgDq6Ojo/AHYsGEDCwoLWVzaUl/vnnvuYe/evSxcuJD//ve/3HvvvaxevRqAHj168NVXX7F69Wq6du3KjTfeCERyombNmsW6dev4/vvvGTNmDKeffjrV1dUsWrSIPn36cM8995Dtio92ntifd999l3/961/Mnj2bV155haVLl2I3mpg8eTJ79+7l+++/58EHH2TcuHHs3LmT4uJipk6dymeffcaGDRt47LHHkGWZ+++/H1EU+eCDD/jggw8wmUzceeedlJWVsWjRIt58803uuusufvzxRzRN47zzzmPkyJGsXLkSu90e03P5QL7//ns6d+7MqlWr6N69O5dccgkA+fn5zJgxgwxnHB2S03j55ZfJyMhAEIRo14k0u5M5c+ZQUFBAeno6P+zezoqS3RTWVjF69Ghmz54NRPrh/uMf/+Dss89m5cqVOJ1ObrzxRhwmMytXruSWW27h2WefZenSpfj9/qhsz86dO3nooYe47rrrWLx4MTt37uS1114D4PTTT+fhhx9m8uTJfPbZZzQ2RgpqnE4nN910E4MGDeKDDz5gypQpaJrGnDlzWLhwIXPnzuXaa6/l9ttvp7q6msWLF/Paa69x2223sWHDBgyixIQJE2jbti2rV6/mgQce4Pzzz6e2tpb7778fIHodrNZIWD8pKYlu3boxf/58ampqWLlyZYvON+PHj2f58uXMnz+fbdu28eKLLwJENRi7d+/OqlWr6NSpE5dddhkZzjjS7S29uIsWLWL69OlMnz6dTz75hEAgwHvvvcfevXv57rvvOP/884mPj+ell15i48aNPPDAA1x00UXR9Vm5ciXPP/88//73v/n444959NFH2bRpEwC33XYbmzZtYt68eSxdupSTTz4ZgCeffJKFCxfy9ddf8/HHH/Piiy8ekT7iiYBuAOro6Oj8QVBUlbAa6/HSNI1///vfjBkzhnXr1lFSUsLAgQOjGm89e/Zk1qxZPPnkk9TV1bFw4cKY7e+55x4cDgfjxo2jsrKSO++8E7vdzvnnn8+6deuASKj3QK699lpat25NVlYWp556KmvXRvoGv/feezzwwAOoBpkBAwZw5plnRrXo/H4/n3/+OcXFxXTt2hWz2YzVakUQBBwORzSE9+qrrzJmzBjWrl1LaWkpAwYMYPbs2RQWFlJaWsr//d//ERLg5ptvPmwnhzZt2nDppZcSEuDOO+9k4cKF1NbWMmHCBObPn09FRQWhUIjXX3+dq6++mi1VZQSbOljIohRTNNCc1+cNBomPj8ftdke9j/369eOMM84gLApMnTqVDz74AFVVeeONNzjttNOoq6tj1apVDBs2LKZn9DnnnEPfvn1xOJ2MHTs2uoZXXHEFH330EQ0NDUyZMoX09HQ++ugjRFHEYrFgMBhwOByExH3SUtOmTSMxMRGHw8Frr70WXb/y8nL69+/P7Nmz2bVrF2vWrIm2/AuHw+Tm5rJ48eKowedwOCgP+WK6gVx++eW8/vrr/O9//2P8+PFIB8i+dOzYkTfffJNnn30Wg8EQ8xlr164dl1xyCSEhom+5YMGCiAySvWW4NhgM0tjYSGNjI35/U0WyLDNt2jTqUXE6nXTs2JEdO3Ywffp05s2bh6ZpMe3cbrjhBrKzs2ndujWDBg1i3bp10Wsxffp0kpKSsFgs0RaQzX87mzdvZseOHS2u0YmMngOoo6Oj8wdBgxaFRV6vF7fbzbx586I/zHFxcXTu3BlFURgwYAAjRoygT58+hMPhmB6uBoMBu91Onc+LyWTC6XQiSVL0eXMHBvEg7cni4+PZ464h3eHCbDYTCARQVZWamhpSUlLYVFlGQUY2KSkpVFVVkZyczBdffMErr7zC3//+d/Ly8vjoo4+igtQA1V4PhrBCY2Mj33zzTVT8OjExkU6dOlFTU0NSUhKCILChooS+WXkkJia2mFszzWM3VpTQJyuPuLg4ampqaNOmDRMmTOCNN96gTZs2dO7cmbZt2/LRxtX71jUUpF27drz55psRIWyHix01laQ5nHy3cAnt2rWLGklJSZF+3hsrSuidkUsoFMLr9VJcXExDQwMzZ86M7nfcuHExa+gPh6j1eaNrCJEq4179+zF4yBAkUeS5557jpptu4txzz405vw0VJfTJyEUQBJKSkqj1edF8fnw+H3Pnzo3Or1lcuri4GFEU+fDDD6P76NOnTwuNzL3uOvLi9vUoP/3005k0aRJr1qzhgw8+iGlhWFhYyMknn8zNN99Mp06d8Hq9rFmzJuYaNK9Nn6w8XC5XpNexsaX5MWzYMO6+5x4agwGcJjPFxcUkJCRgMBjYXlNJTlwCU6ZM4ccff+Tiiy/G6XTicDhiPtP73xA0r6nP58Pr9bZo/QiRziSLFi2K8STv3z7uREY3AH8BzXd/YUL84jp4nT8EonZksgpRjqYKWAsd5Wx0wkTW7M8iZmCQpBbeF6vVSrt27Rg7diyDBw+Oea+wsJC6ujoee+wxICKBczwRRZH8/HxWrVrFKaecAsCqVau4/PLLAejbty99+/ZFVVVGjhzJ559/zsSJE4FILlaiNdJbt3Xr1owfP57+/fvH7L+6upqioiLq6+vpm5VHTU1NjOjxgWzevBmfz0efrDxKS0tpaGggKyvSJu+vf/0rZ599Nq1ateLaa6+l2ttI+X7t73bXVTNq1CiuuOIK5s6dy4gRI+if3RqrbOCZZ57hggsuiI5du3YtqqrSJyuPtWvXkpqait1up0ePHhQVFR11K7pUqx2DwRAVYe7evXs0J89gMBAKRT73A3LaEG7SFBQEgYaAn6y4OHJzc5kwYUILQ6ampgZFUbjrrrtaGH1aU1eWUCjUoljHYDBw7bXXsm7dOtq3bx9jAC5YsICTTz6ZW265BSDG+Gu+Bn6/nz5ZeRQXF+P1esnMzKSoeNdBz90TDPD22mX0ysghA0PUiI1rEqP+9NNPee+99+jSpQter7dFN5+DYbPZaNWqFcuWLYvpDAIRD/mIESNiDPM/C7oB+Atovuv4gVm/8Ux0fjWOveyXzjGgoaEBl+voKkP/qAgHeOMEQeAf//gHF110EZMmTSIlJYVVq1YxatQohg4diqIoTJ06lbS0NN59993jPr/77ruPK6+8ksmTJ7N27VoqKysZP348K1eu5KWXXmLgwIE0NjaydetWevXqhSRJ9OrVi6uvvpq8vDzuuusu/vGPfzBhwgQmTZpEcnIyK1as4Oyzz2b48OFccskljB07lgkTJjBz5swYzcYDMZlMXHjhhZx55pn8+9//5tZbb8VkMjGvcDOndOhAVlYWa9euZcyYMSwpiTUkt1VX0Csjl9dff52LL76YSy65hNatW/POO+8AMHny5OjYQCDAJZdcwsknn8yMGTO49957gUiYfMCAAfzf//0f/fr1o7S0lPr6ev7xj38cdg2vuuoqNE2jb9++eDweXnzxRf76178CkTZ+N9xwA/feey9dunTh/PPPj263211NusPF3//+d8aNG8dNN91EYmIiK1as4LzzzuPkk0/mxhtv5NRTT+Wvf/0rRqORb7/9lgceeIBWrVrRp08frr76atq0aRNzfrCvSORAevXqxZQpU3j++eeprKzkgw8+oFWrVtH3jUYjF154IaNHj+aVV17hjjvuwGAwUOSuOewaHEizoHbfvn259957Oeecc5g5c+YhO38cyKOPPsrEiRO59dZbsdls1NTUcOeddzJ16lQuvfRStm7dSk5ODuvXr6dnz55H1KHnj46uA/gLUFWVkpISHA5Hiy/l3xPNbaT27NlzQmml6ef1x+NYn5umaTQ0NJCRkRENF56INGuOPrJgPk6Xi2u792D+vHnk5eXRKi8PURAoLCzk448/xuv10rlzZ04//XQsFgt79+7lnXfewWw2M378eObPn88FF1yAoii8//77TJgwgW3VFWRZHcyaNYuxY8eyo6aSJMnId999x1lnncX/1i7HHfAhCgJ/KRjI4oULyc3NxW81ke5wsXntOlwuV1TYevXq1cyaNYvMzEzGjRuHzWbD6/Uya9YsNm/ejN1u58wzz6Rt27YoqorX4+Hbb7+lvr6e8ePHI8syO3bs4JNPPsHr9dKlSxdGjhyJxWJBVVVmzpzJ9u3bOfvss9m9ezf9+/dnm8fNqtJIL+iBOW1I1iQ2bNhAfHw8c+bMoWvXrpx55plsqCiJyrDccsstWCwW/vbgg/znxyVR/bpmcl0JjMrvQnV1Ne+99x7V1dUMGDCAk08+mdIGN7IoMveTz5g1axbXXXcd33//PX379o1UPxfvIj8xFVlR+fjjj9m+fTvp6emMHDmS3NxcNmzYQDAYpFWH9tT6vVBbT0VFBf369aO6upp58+axZcsWbDYbffv2ZcCAAeyoqaRNQjI7duxg9erVJCUlMWTIEN59910mTpzIrK3rMEgyp7XpyPbt2/nkk0/w+/3R9WvuOrNy5Uq+/PJLJEmid+/eDBs2DEmSaGxsjObojRs3jtWrV2Oz2UjMzWZe4WYkQaRjchqpgoEVK1YwevRoAJYtW8bXX39NTk4OQ4YMobCwkGHDhvHVV1/x+OOP8/DDD/PVV1/RrVs3Ro8ezfLi3dFrBXBpj36sWxU5VkqrHD7ctIZOyen0Tsnkyy+/5Nxzz2XmhlV0S8si2+bkrbfeoqKigrPOOovy8nK6dOlCamoq8+bNo2PHjqSnRwSsFy1aRHp6elQUftOmTXzyySeIosiIESOi/Y+Li4v56KOPqKmpoX379pxxxhl/CkkZ3QD8E9D843GiieXq5/XH40Q+t+NJczHCtC8+x2yz0SU1lc6pqfhCYRbt3oUoiBRkZpITF4dRkqj21LOrqoztVVX0bdWWzLgEJEHAYbZQ0VBPUW0VAgLJDgel7jqWFe1gQKt2JNmd7K6pYs3e3Qxp24F4i5Ud1RWsaursISLQLjmNrhnZ+MMhluzcjtNioUdWLoqisnT3DoyyTM+sXNIcLjzBALtrqli5ZxfdMrLJTUgi0WYnGA5TUl/Hit2FNAT89MzKJdXpwiDJVDbUs62yjC7pWWTFJ2IQJaq9DeysruTHvUV0Ts+iY1oGDpMZh9mCNxhgR1UFCwu34msq1HCYzAxonU+bpFRMskyD34/b72V9yR7SXfG0srtYs2YNEyZMYPny5dSKGl9vOXg1sdNsoXtmDnmJyRgkmVqvhw2le9laWcbY7ifx3aw5zJo1i7feegtfKEhlQz2ri3dTWFWBUZLpnplDu+Q0HGYLnqCf4rpayurraJuciiiIrNyzE18oSL9WbTFIMjuqyrEbTWTGJeCyWAkpCnU+D+tK9rCzupIkm4NumTm4LJaIsLbVRo3XQ3l9HQt3bkPTNFLsTrpn5ZIdl4AsSlR7GiisruTH4t1kxyfSNT2bNKcLDahqbGBrRSk7qiro0XTdDLKMzWjCEwwQDIdZUVRIaVN1tN1kZkBeOxxmMzsqK6hodNMntw1JTRI2ZoOBotoqcuKTogbg3LlzAdhbV8O6kj1sLi+JWeO8xGS6Z+agqFr0WEZJZmDrfBJsdvbUVrNs9w4kQaR3Th5tk9OwGo3YTWZ8wSDbykt478VXmDp1arRnt85Po4eAdXR0dH7nNKebTBt95m88kz8+X3zxBZ64OF566SVeeeUVsrKyOCU/n23bth31vjp9+SU5OTn07RsRZI6zOwgGjzJP+ATlv//9L126dGHIkCEApKenx+QOHg+uu+66aI6nzk+jewD/BJyoXhf9vP54nMjndjz5tdNNTsQ0hOZzqqysJDExEUEQUFUVv99PeL+uFEeDLMtYLJHihFAoFJUu+TX4vV8jSZKwWCyIokgoFMLn8x12/C85nz9LKsixRvcA/gkwmUxMnTr1iJNl/yjo5/XH40Q+t+OJKIq/iWfD6XT+Lo2LX4LRaIwa0aIoRvXvjsV+jUbjMdnX0fBHuEYGg+GIQ7M/93z+LEVgxxLdA6ijo6OjE8OJ6Kk90c5JPx+dX4ruK9XR0dHR0dHR+ZOhG4A6Ojo6OjGciKH6E+2c9PPR+aXoIWAdHR0dHR0dnT8ZugdQR0dHR0dHR+dPhm4A/g5oVtvPyMhAEAQ+/vjjmPfLy8u5/PLLycjIwGq1cvrpp7fQrPL7/Vx//fUkJiZit9sZO3Ys5eXlMWOKiooYPXo0VquVlJQU7rjjjhbyBwsWLKCgoACTyUTbtm15/fXXW8z32WefpVWrVpjNZvr27cuyZcuO23kNGzYs2uey+XHdddf9puf18MMPc9JJJ+FwOEhJSeGcc85hy5YtMWN+T9fjSOZyLM/rwOslCEK0fdZvcV46Ojo6OgdB0/nNmTVrlnbPPfdoH374oQZoH330UfQ9VVW1fv36aYMHD9aWLVumbd68Wbvmmmu0nJwcrbGxMTruuuuu07Kzs7VvvvlGW7FihdavXz9twIAB0ffD4bDWpUsXbfjw4drq1au1WbNmaUlJSdqUKVOiYwoLCzWr1ardeuut2saNG7V//etfmiRJ2pw5c6Jj3nnnHc1oNGqvvvqqtmHDBu3qq6/W4uLitPLy8uNyXkOHDtWuvvpqrbS0NPpwu92/6XmNHDlSe+2117T169dra9as0c4444zf9fX4qbkcy/PSNE0DtNdeey3mmvl8vt/svHR0dHR0WqIbgL8zDjSUtmzZogHa+vXro68piqIlJydrL7/8sqZpmlZXV6cZDAbt/fffj47ZtGmTBmiLFy/WNC1ijImiqJWVlUXHPP/885rT6dQCgYCmaZo2efJkrXPnzjHzueCCC7SRI0dGn/fp00e7/vrrY+aSkZGhPfzww8f8vDQtYgDedNNNh9zvb31emqZpFRUVGqB9++23mqb9vq7HkczlWJ6XprW81gfyW5+Xjo6Ojo6m6SHg3zmBQAAg2sQbIuKlJpOJH374AYg09g6FQgwfPjw6pkOHDuTk5LB48WIAFi9eTNeuXUlNTY2OGTlyJPX19WzYsCE6Zv99NI9p3kcwGGTlypUxY0RRZPjw4dExx/K8mnnrrbdISkqiS5cuTJkyBa/XG33v93BebrcbgISEBOD3dT2OZC7H8ryauf7660lKSqJPnz68+uqraPvVmv3W53UicCKmjZxoKSMnWqqIniJy4qEbgL9zmn/UpkyZQm3t/7d37yFNtn0cwL9ve11pNXMpnWSS1T9izbC0EQlRrCwos7+KDpQV5qzMUgisICKoIIoOFEEHOkAWlWknRFcQ4h/DrYwOHsusmRRJNS1l/t4/er2fZ4+j9jzv3jZ3fz8gOK/Le9eXC92Pe7/d9yd0d3dj//79aG1thdPpBAC0tbVBq9VixIgRHr87atQo5d6LbW1tHsVG33jf2M/mfP78GV1dXfjw4QPcbrfXOX/3Ho++5AKA5cuX4+LFi7BardixYwcuXLiAFStWKOOBztXb24u8vDzMnDkTiYmJyvMFy374shZ/5gKAPXv2oLi4GOXl5Vi6dClycnJw9OhRZTyQuUKFy+WC0WjE8ePH+42JCDIyMtDU1ISSkhLY7XbExcVh7ty5cLlcyrytW7eitLQUV69excOHD/Hu3TtkZmYq4263GwsXLkR3dzeqqqpw/vx5nDt3Drt27VLmNDc3Y+HChZg9ezYcDgfy8vKwbt063L9/X5lz5coV5OfnY/fu3aipqYHRaMS8efPQ3t7u90wAsH79ejidTuXrwIEDAcn08OFDWCwWVFdXo7y8HD09PTCbzUG7B79aiz/y9Dl79qzHHmVkZPz2PAT2AAYbeHn7zGazidFoFACi0Whk3rx5kp6eLvPnzxcRkUuXLolWq+13rOnTp0thYaGIiKxfv17MZrPHuMvlEgBy584dERGZNGmS7Nu3z2PO7du3BYB0dnbK27dvBYBUVVV5zCkoKJCUlBS/5/KmoqJCAEhDQ0NQ5MrOzpa4uDh58+aN8rNg2g9f1uLPXN7s3LlTYmNjlceBzBWK/vq3FQptI/8kk0hwt4yEWqsIW0QGPp4BHACSk5PhcDjQ0dEBp9OJe/fu4ePHj4iPjwcAjB49Gt3d3ejo6PD4vffv32P06NHKnL+e/u57/Ks5Op0O4eHhiI6Ohkaj8Tqn7xj+zOVNamoqAKChoSHguXJzc1FWVgar1epxn9Zg2g9f1uLPXN6kpqaitbVVeds/ULnUIhTbRkKhZSTUWkXYIjLwsQAcQCIjIxETE4P6+nrYbDYsXrwYwI9CKiwsDBUVFcrcly9foqWlBSaTCQBgMplQW1vrcYq8vLwcOp0OCQkJypw/H6NvTt8xtFotkpOTPeb09vaioqJCmePPXN44HA4AwJgxYwKWS0SQm5uLGzduoLKyEuPHj/cYD6b98GUt/szljcPhQFRUlHKF/9+dS21CsW1koLeMhFqrCFtEQsO/A70AAr5+/aqc0QJ+9EA4HA7o9XoYDAZcvXoVMTExMBgMqK2txZYtW5CRkQGz2QzgRwGVlZWF/Px86PV66HQ6bNq0CSaTCTNmzAAAmM1mJCQkYOXKlThw4ADa2tpQVFQEi8WivDBnZ2fj2LFjKCwsxNq1a1FZWYni4mLcvn1bWVt+fj5Wr16NadOmISUlBYcPH4bL5cKaNWv8nquxsRGXL1/GggULMHLkSDx58gRbt25FWloapkyZErBcFosFly9fRklJCYYPH678Q4mMjER4eHhQ7Ycva/FnrtLSUrx//x4zZszAkCFDUF5ejn379mH79u3K8/zuXGoTFhaG69evIysrC3q9HhqNBnPnzkV6errHmZaBxNdMGzZsUL6fPHkyxowZgzlz5qCxsRETJkwIxNIB/Pjbevr0ab+zlQPV/5Jn586dyvdTp06Fy+XCwYMHsXnzZn8ukXwR0DegSURErFarAOj3tXr1ahEROXLkiMTGxkpYWJgYDAYpKipS+j/6dHV1SU5OjkRFRUlERIQsWbJEnE6nx5xXr15Jenq6hIeHS3R0tGzbtk16enr6rSUpKUm0Wq3Ex8fL2bNn+6336NGjYjAYRKvVSkpKilRXV/9fcrW0tEhaWpro9XoZPHiwTJw4UQoKCjyuAxiIXN4y4b/XvusTTPvhy1r8levu3buSlJQkw4YNk6FDh4rRaJSTJ0+K2+0OWK5Qh5/0VHV0dEh7e7uI/OibysnJEZE/emk/ffrkMd9gMMihQ4dE5EfvptFo9BhvamoSAFJTUyMiIrNmzerXc3fmzBnR6XQiIvL9+3fRaDT91rdq1SpZtGiRXzN58/XrVwGgXGMyEJksFovExsZKU1OTx8+DaQ98WYs/8nhTVlYmAOTbt28ByaNmLACJiAawnxVLferq6mTQoEFy//59EfmjSf7atWvKnBcvXnj9AMKfL7596tQp0el0yot1YWGhJCYmejzXsmXL+jXs5+bmKo/dbreMGzfub30IxJdM3jx69EgAyOPHj397pt7eXrFYLDJ27Fipq6vrt7Zg2gNf1uKPPN7s3btXoqKilMe/Kw+xACQiGnC+fPkidrtd7Ha7AJBDhw6J3W6X169fi4hIcXGxWK1WaWxslJs3b0pcXJxkZmZ6HCM7O1sMBoNUVlaKzWYTk8kkJpNJGe+7W43ZbBaHwyH37t2TmJgYr3erKSgokOfPn8vx48e93tVl8ODBcu7cOXn27Jls2LBBRowY4fHJVn9kamhokD179ojNZpPm5mYpKSmR+Ph4SUtLC0imjRs3SmRkpDx48MDjrjidnZ1BuQe/Wos/8ty6dUtOnz4ttbW1Ul9fLydOnJCIiAjZtWvXb89DLACJiAacUGwbCbWWkVBrFWGLSOj5l8gA7QomIiIion+El4EhIiIiUhkWgEREREQqwwKQiIiISGVYABIRERGpDAtAIiIiIpVhAUhERESkMiwAiYiIiFSGBSARERGRyrAAJCIiIlIZFoBEREREKsMCkIiIiEhlWAASERERqQwLQCIiIiKVYQFIREREpDIsAImIiIhUhgUgERERkcqwACQiIiJSGRaARERERCrDApCIiIhIZVgAEhEREakMC0AiIiIilWEBSERERKQyLACJiIiIVIYFIBEREZHKsAAkIiIiUhkWgEREREQqwwKQiIiISGVYABIRERGpDAtAIiIiIpVhAUhERESkMiwAiYiIiFTmPzr27lDjs6DDAAAAAElFTkSuQmCC' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,2)\n",
    "\n",
    "minx,miny,maxx,maxy = mask.bounds\n",
    "extent = [minx,maxx,miny,maxy]\n",
    "\n",
    "ax[0].imshow(data.T, extent=[minx,maxx,miny,maxy], origin='lower')\n",
    "gdf.plot(ax=ax[0])\n",
    "\n",
    "gdf.plot(ax=ax[1])\n",
    "cx.add_basemap(ax[1], crs=gdf.crs)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "699ba576-bac1-417c-ac68-55b2b29ba31d",
   "metadata": {},
   "source": [
    "## Set up training data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "6d77fe52-5b07-458e-a96d-22ad7f61fe39",
   "metadata": {},
   "outputs": [],
   "source": [
    "xv, yv = torch.meshgrid(torch.linspace(0,1,N), torch.linspace(0,1, N), indexing=\"ij\")\n",
    "\n",
    "train_x = torch.cat((\n",
    "    xv.contiguous().view(xv.numel(), 1),\n",
    "    yv.contiguous().view(yv.numel(), 1)),\n",
    "    dim=1\n",
    ").double()\n",
    "\n",
    "\n",
    "train_y = torch.hstack([torch.from_numpy(data.ravel())]).double()\n",
    "train_y = (train_y-train_y.min())/(train_y.max()-train_y.min())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e9afc9f-c4f7-4bd6-aae1-403ff89e1535",
   "metadata": {},
   "source": [
    "## Setting up the model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a9b1d421-3d38-4e5b-bed3-9c367259a3ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "class GridRegressionsGPModel(gpytorch.models.ExactGP):\n",
    "    def __init__(self, train_x, train_y, likelihood):\n",
    "        super(GridRegressionsGPModel, self).__init__(train_x, train_y, likelihood)\n",
    "        self.mean_module = gpytorch.means.ZeroMean()\n",
    "        self.base_kernel = gpytorch.kernels.MaternKernel(ard_num_dims=2)\n",
    "        grid_size = gpytorch.utils.grid.choose_grid_size(train_x)\n",
    "        self.covar_module = gpytorch.kernels.GridInterpolationKernel(gpytorch.kernels.ScaleKernel(self.base_kernel), grid_size=grid_size,num_dims=2)\n",
    "        \n",
    "    def forward(self, x):\n",
    "        mean_x = self.mean_module(x)\n",
    "        covar_x = self.covar_module(x)\n",
    "        return gpytorch.distributions.MultivariateNormal(mean_x, covar_x)\n",
    "\n",
    "likelihood = gpytorch.likelihoods.GaussianLikelihood()\n",
    "model = GridRegressionsGPModel(train_x, train_y,likelihood)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "66139a67-bf62-4214-8525-2a128bcfb046",
   "metadata": {},
   "outputs": [],
   "source": [
    "if torch.cuda.is_available():\n",
    "    train_x = train_x.cuda()\n",
    "    train_y = train_y.cuda()\n",
    "    model = model.cuda()\n",
    "    likelihood = likelihood.cuda()\n",
    "    \n",
    "train_x = train_x.double()\n",
    "train_y = train_y.double()\n",
    "model = model.double()\n",
    "likelihood = likelihood.double()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4182764-871d-4b30-a0f2-4bd016d8d34e",
   "metadata": {},
   "source": [
    "## Train the model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f0440d58-efe0-4ac5-86c8-a0588af66a4c",
   "metadata": {},
   "outputs": [],
   "source": [
    "training_iter = 250\n",
    "\n",
    "# Use the adam optimizer\n",
    "optimizer = torch.optim.Adam(model.parameters(), lr=0.1) # Includes GaussianLikelihood parameters\n",
    "\n",
    "# \"Loss\" for GPs - the marginal log likelihood\n",
    "mll = gpytorch.mlls.ExactMarginalLogLikelihood(likelihood, model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c02f27d8-a949-4b87-8db5-072f1d9911dd",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|                                                                                           | 0/250 [00:00<?, ?it/s]/opt/miniconda3/envs/jpathgen/lib/python3.11/site-packages/linear_operator/utils/interpolation.py:71: UserWarning: The torch.cuda.*DtypeTensor constructors are no longer recommended. It's best to use methods such as torch.tensor(data, dtype=*, device='cuda') to create tensors. (Triggered internally at ../torch/csrc/tensor/python_tensor.cpp:83.)\n",
      "  summing_matrix = cls(summing_matrix_indices, summing_matrix_values, size)\n",
      "/opt/miniconda3/envs/jpathgen/lib/python3.11/site-packages/linear_operator/utils/interpolation.py:71: UserWarning: torch.sparse.SparseTensor(indices, values, shape, *, device=) is deprecated.  Please use torch.sparse_coo_tensor(indices, values, shape, dtype=, device=). (Triggered internally at ../torch/csrc/utils/tensor_new.cpp:605.)\n",
      "  summing_matrix = cls(summing_matrix_indices, summing_matrix_values, size)\n",
      "Iter 250/250 - Loss: -1.394: 100%|████████████████████████████████████████████████████| 250/250 [00:04<00:00, 62.18it/s]\n"
     ]
    }
   ],
   "source": [
    "model.train()\n",
    "likelihood.train()\n",
    "\n",
    "losses = []\n",
    "pbar = trange(training_iter)\n",
    "sample_step_size = np.max([1,training_iter//100_000])\n",
    "for i in pbar:\n",
    "    optimizer.zero_grad()\n",
    "    output = model(train_x)\n",
    "    loss = -mll(output, train_y)\n",
    "    loss.backward()\n",
    "    \n",
    "    if i%sample_step_size == 0:\n",
    "        pbar.set_description(f\"Iter {i + 1:d}/{training_iter:d} - Loss: {loss.item():.3f}\")\n",
    "    if i%sample_step_size == 0:\n",
    "        losses.append((i,loss.item()))\n",
    "\n",
    "    optimizer.step()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce6ed3fd-25ac-4688-9dcb-755973139c43",
   "metadata": {},
   "source": [
    "## Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "9136ddf9-7e1d-4678-9221-4474facd2e3b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fda043d86d0>]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "bf1f1bec2f0441eb9ffabef4a84a495c",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAoAAAAHgCAYAAAA10dzkAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA0nklEQVR4nO3deXRUdZ7//9etSqqyViobWSQEAggqq6ghiMgM+Qq20z8cezy2MmPrsXFkdH5t6ziKvx5oe/kyX+dMf+dnj2ec7pkW+teb7fe4tWPTgyjQSgBBkEWIEJaEJQlJSGUjW9X9/ZGkJMqStW7Vvc/H8Z6QqnuTd31OndTL+9kM0zRNAQAAwDFcVhcAAACAyCIAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMHFWFxDLQqGQTp8+rdTUVBmGYXU5AABgAEzTVHNzs/Lz8+VyOfNeGAFwGE6fPq2CggKrywAAAENQVVWlsWPHWl2GJQiAw5Camiqp5w3k8/ksrgYAAAxEU1OTCgoKwp/jTkQAHIa+bl+fz0cABAAgxjh5+JYzO74BAAAcjAAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBMAq9+2mNHvn/dum/9p6xuhQAAGBDBMAotKeqUesPVOud/QRAAAAw8giAUWjRNWMkSVvKz6orGLK4GgAAYDcEwCg0c6xfmckeNXd066NjDVaXAwAAbIYAGIVcLkN/MrXnLuDGQ7UWVwMAAOyGABilSnu7gd8jAAIAgBFGAIxS8ydnK95t6FhdqyrOtlhdDgAAsBECYJRK8cZpblGmJOm9g9wFBAAAI4cAGMUWhccB1lhcCQAAsBMCYBT706k5kqSPjp9ToK3L4moAAIBdEACj2LjMJE0ek6JgyNTmw2etLgcAANgEATDK/WnfbOCDdAMDAICRQQCMcqXX9HQDv19+Vt3sCgIAAEYAATDKzS7wy58Ur8D5Ln1c2Wh1OQAAwAYIgFEuzu3SwquzJTEbGAAAjAwCYAxY1NsNvJH1AAEAwAggAMaABVdny+0ydKS2RSfqW60uBwAAxDgCYAxIS4zXjePTJbE3MAAAGD4CYIxY1LsoNAEQAAAMFwEwRizqXQ9w29F6tXR0W1wNAACIZQTAGFGUnaLCzCR1BU19eKTO6nIAAEAMIwDGkL7lYDaVsy0cAAAYOgJgDFk4pacbeHN5rUzTtLgaAAAQqwiAMWRuUaa8cS6dDrTrcG2L1eUAAIAYRQCMIYket+YWZUqS3mc2MAAAGCICYIxZOIVxgAAAYHgIgDGmbxzgzhMNLAcDAACGhAAYYyZkJWs8y8EAAIBhIADGoL67gJvKGQcIAAAGjwAYg269YBwgy8EAAIDBIgDGoJLe5WDOBNr1WQ3LwQAAgMEhAMaghHi3Sib2LAdDNzAAABgsAmCM6tsW7n0CIAAAGCQCYIwKLwdz/Jya27ssrgYAAMQSAmCMGt+7HEx3yNSHR+qtLgcAAMQQAmAM67sLuPkzuoEBAMDAEQBj2EKWgwEAAENAAIxhcy9YDqa8ptnqcgAAQIywVQB88cUXNX78eCUkJKi4uFg7duy45Llr166VYRj9joSEhAhWO3z9l4M5a3E1AAAgVtgmAL7yyit64okntHr1an388ceaOXOmFi9erNraS4+P8/l8OnPmTPg4ceJEBCseGbf2LgfzwWH2BQYAAANjmwD4ox/9SMuXL9eDDz6oa6+9Vi+99JKSkpL0s5/97JLXGIah3Nzc8JGTkxPBikfGLZN7AuCO4w063xm0uBoAABALbBEAOzs7tWvXLpWWloYfc7lcKi0tVVlZ2SWva2lpUWFhoQoKCrR06VIdOHAgEuWOqInZycpPS1Bnd0jbj7EcDAAAuDJbBMC6ujoFg8Ev3cHLyclRdXX1Ra+ZMmWKfvazn+nNN9/UL37xC4VCIc2bN08nT5685O/p6OhQU1NTv8NqhmFoQW838B/pBgYAAANgiwA4FCUlJbr//vs1a9Ys3XrrrXrttdeUnZ2tf//3f7/kNWvWrFFaWlr4KCgoiGDFl9bXDbzlMyaCAACAK7NFAMzKypLb7VZNTU2/x2tqapSbmzugnxEfH6/Zs2fryJEjlzxn5cqVCgQC4aOqqmpYdY+UmydlymVIh2tbdCZw3upyAABAlLNFAPR4PJozZ442btwYfiwUCmnjxo0qKSkZ0M8IBoPat2+f8vLyLnmO1+uVz+frd0QDf5JHM8b6JdENDAAArswWAVCSnnjiCf30pz/VunXrdPDgQa1YsUKtra168MEHJUn333+/Vq5cGT7/e9/7nv77v/9bR48e1ccff6y//Mu/1IkTJ/TNb37TqpcwLAsmZ0kiAAIAgCuLs7qAkXLPPffo7NmzWrVqlaqrqzVr1iytX78+PDGksrJSLtfneffcuXNavny5qqurlZ6erjlz5mjr1q269tprrXoJw3LL1dl64b0j+uDwWQVDptwuw+qSAABAlDJMNpEdsqamJqWlpSkQCFjeHdwVDGn29zaopaNbbz12c7hLGAAA9BdNn99WsU0XsNPFu12a17stHN3AAADgcgiANnLL1SwHAwAArowAaCN9E0F2nTinlo5ui6sBAADRigBoI4WZySrMTFJ3yNS2CraFAwAAF0cAtJlbwsvB0A0MAAAujgBoM+Ft4ZgIAgAALoEAaDMlEzPldhk6VteqqoY2q8sBAABRiABoM76EeF0/zi+J5WAAAMDFEQBtqK8bmHGAAADgYgiANtQ3EeSDI3UKhtjoBQAA9EcAtKEZY/1KTYhTc3u39p0KWF0OAACIMgRAG3K7DJUU9WwL9+ERxgECAID+CIA2Nb+3G5gACAAAvogAaFM3T+oJgDuPn9P5zqDF1QAAgGhCALSpoqxk5aUlqDMY0s4TDVaXAwAAoggB0KYMw9C8iX3dwOwLDAAAPkcAtLH5k5kIAgAAvowAaGM3994B3H86oHOtnRZXAwAAogUB0MbG+BJ0dU6KTFMqO0o3MAAA6EEAtLm+2cB0AwMAgD4EQJu7eSIBEAAA9EcAtLniogy5XYaO17epqqHN6nIAAEAUIADaXGpCvGYV+CVJWyu4CwgAAAiAjtA3DvAD1gMEAAAiADrC/N4AuPVInUIh0+JqAACA1QiADjCrwK/EeLfqWztVXtNsdTkAAMBiBEAH8MS5VFyUIYnZwAAAgADoGPPD4wAJgAAAOB0B0CH6JoLsONagzu6QxdUAAAArEQAdYkpOqrJSPGrrDGp35TmrywEAABYiADqEy2VoblGmJPYFBgDA6QiADjKvd1u4rRUEQAAAnIwA6CAlE3vuAO6pbFR7V9DiagAAgFUIgA4yPjNJub4EdQZD2nWCcYAAADgVAdBBDMPQvN67gOwLDACAcxEAHWZubwAsYxwgAACORQB0mJLemcB7TwbU0tFtcTUAAMAKBECHKchIUkFGorpDpj463mB1OQAAwAIEQAfquwu4jW5gAAAciQDoQCXhiSAEQAAAnIgA6EAlRT0LQh84HVDgfJfF1QAAgEgjADpQblqCirKSFTKlHccYBwgAgNMQAB1qLusBAgDgWARAh5rHeoAAADgWAdCh5vbOBD5U3ayG1k6LqwEAAJFEAHSorBSvrs5JkSRtO8pdQAAAnIQA6GDzJvbMBqYbGAAAZyEAOlhfNzATQQAAcBYCoIPNLcqQYUgVZ1tV29RudTkAACBCCIAO5k/y6No8nySpjHGAAAA4BgHQ4fr2BWYcIAAAzkEAdLi+fYG5AwgAgHMQAB3upgkZcrsMnahv06nG81aXAwAAIoAA6HCpCfGadlWaJLqBAQBwCgIgGAcIAIDDEABxwb7AdTJN0+JqAADAaCMAQjeMT1e829DpQLsqG9qsLgcAAIwyAiCU5InTrAK/JLqBAQBwAgIgJF0wDpDlYAAAsD0CICRJxb0BcPvRBsYBAgBgcwRASJKuH9czDrC6qV0n6hkHCACAnREAIUlK9Lg1c6xfkrT9GN3AAADYGQEQYXMv6AYGAAD2RQBEWHFRhiRp29F6xgECAGBjBECEzSlMV5yrZz3Ak+fYFxgAALsiACIsyROnGWN79wVmORgAAGyLAIh+ihkHCACA7dkqAL744osaP368EhISVFxcrB07dlz2/FdffVVTp05VQkKCpk+frnfeeSdClUav8EQQZgIDAGBbtgmAr7zyip544gmtXr1aH3/8sWbOnKnFixertrb2oudv3bpV9957rx566CHt3r1bd955p+68807t378/wpVHlzmF6XK7DJ08d14nz7EeIAAAdmSYNpnuWVxcrBtvvFH/+q//KkkKhUIqKCjQ3/7t3+qZZ5750vn33HOPWltb9fbbb4cfmzt3rmbNmqWXXnppQL+zqalJaWlpCgQC8vl8I/NCosDSFz/UJ1WN+ue7Z+prc8ZaXQ4AACPKrp/fg2GLO4CdnZ3atWuXSktLw4+5XC6VlpaqrKzsoteUlZX1O1+SFi9efMnznWRu73IwdAMDAGBPtgiAdXV1CgaDysnJ6fd4Tk6OqqurL3pNdXX1oM6XpI6ODjU1NfU77GjuhJ5xgNuYCAIAgC3ZIgBGypo1a5SWlhY+CgoKrC5pVNwwPl0uQ6psaNPpRtYDBADAbmwRALOysuR2u1VTU9Pv8ZqaGuXm5l70mtzc3EGdL0krV65UIBAIH1VVVcMvPgqlJsRr2lU96wHSDQwAgP3YIgB6PB7NmTNHGzduDD8WCoW0ceNGlZSUXPSakpKSfudL0oYNGy55viR5vV75fL5+h10VT+gdB0g3MAAAtmOLAChJTzzxhH76059q3bp1OnjwoFasWKHW1lY9+OCDkqT7779fK1euDJ//rW99S+vXr9c///M/69ChQ/rud7+rnTt36rHHHrPqJUSVz9cDJAACAGA3cVYXMFLuuecenT17VqtWrVJ1dbVmzZql9evXhyd6VFZWyuX6PO/OmzdPv/rVr/Sd73xHzz77rCZPnqw33nhD06ZNs+olRJUbxmfIMKRjda2qaWpXji/B6pIAAMAIsc06gFaw+zpCf/bjP2r/qSb9v1+fpaWzrrK6HAAARoTdP78HwjZdwBh5xSwHAwCALREAcUnhiSDMBAYAwFYIgLikmyb0jAM8erZVtc3tVpcDAABGCAEQl+RP8mhqbs/YCJaDAQDAPgiAuCz2BQYAwH4IgLgsJoIAAGA/BEBcVt9EkCO1Lapr6bC4GgAAMBIIgLis9GSPpuamSpJ2sCsIAAC2QADEFfXdBdx2lHGAAADYAQEQVxTeF5hxgAAA2AIBEFd0U+8dwPKaZjW0dlpcDQAAGC4CIK4oM8Wrq3NSJEk7WA4GAICYRwDEgLAcDAAA9kEAxIAUFzERBAAAuyAAYkD67gCW1zSrsY1xgAAAxDICIAYkO9WridnJMk3WAwQAINYRADFgfcvBMA4QAIDYRgDEgBX3rQfITGAAAGIaARADNrd3PcBPzzQpcL7L4moAAMBQEQAxYGN8CZqQ1TMOcOdxuoEBAIhVBEAMCvsCAwAQ+wiAGJS+9QC3MxMYAICYRQDEoPStB7j/VEDN7YwDBAAgFhEAMSj5/kSNy0hSyJR2njhndTkAAGAICIAYtL5xgNtZDxAAgJhEAMSgsR4gAACxjQCIQeu7A7jvZECtHd0WVwMAAAaLAIhBK8hI0lX+RHWHTO1iHCAAADGHAIghCY8DpBsYAICYQwDEkITXA2QiCAAAMYcAiCGZ2zsR5JOTjTrfGbS4GgAAMBgEQAzJuIwk5foS1BU0tbuScYAAAMQSAiCGxDCMcDfwNraFAwAgphAAMWR928JtP8pEEAAAYgkBEEPWdwdwd1Wj2rsYBwgAQKwgAGLIirKSlZXiVWd3SHuqGq0uBwAADBABEEN24ThAloMBACB2EAAxLHPZFxgAgJhDAMSwzO3dEeTjynPq7A5ZXA0AABgIAiCGZdKYFGUme9TeFdLek41WlwMAAAaAAIhhMQxDN4X3BWYcIAAAsYAAiGEr7g2A21gPEACAmEAAxLAV904E2XXinLqCjAMEACDaEQAxbFNyUuVPildbZ1D7TgWsLgcAAFwBARDD5nIZumk86wECABArCIAYEcWsBwgAQMwgAGJE9E0E2Xn8nLoZBwgAQFQjAGJEXJPnU2pCnFo6uvXpmSarywEAAJdBAMSIcF8wDpDlYAAAiG4EQIyY4iImggAAEAsIgBgxc3snguw43qBgyLS4GgAAcCkEQIyYa/N8SvHGqbm9WwcZBwgAQNQiAGLExLldumF8uiT2BQYAIJoRADGiiif0rgfIRBAAAKIWARAjqm8iyI7jDQoxDhAAgKhEAMSImn5VmpI8bjW2dam8ptnqcgAAwEUQADGi4t0uzSnsHQdINzAAAFGJAIgRNze8LzATQQAAiEYEQIy4vn2BdxxrkGkyDhAAgGhDAMSImzHWr4R4l+pbO3WktsXqcgAAwBcQADHiPHEuXT+uZxzgNrqBAQCIOgRAjArWAwQAIHoRADEq+tYD3HaUcYAAAEQbAiBGxawCvzxxLtW1dOhoXavV5QAAgAsQADEqEuLdml3glyRtP8o4QAAAogkBEKOmOLweIOMAAQCIJgRAjJq5vesBbmccIAAAUcUWAbChoUHLli2Tz+eT3+/XQw89pJaWy68/t3DhQhmG0e945JFHIlSxM8wel654t6HqpnZVNrRZXQ4AAOhliwC4bNkyHThwQBs2bNDbb7+tLVu26OGHH77idcuXL9eZM2fCx/PPPx+Bap0j0ePWzLF+SYwDBAAgmsR8ADx48KDWr1+v//iP/1BxcbHmz5+vH//4x/rNb36j06dPX/bapKQk5ebmhg+fzxehqp3j8+VgGAcIAEC0iPkAWFZWJr/frxtuuCH8WGlpqVwul7Zv337Za3/5y18qKytL06ZN08qVK9XWdvluyo6ODjU1NfU7cHnhBaHZEQQAgKgRZ3UBw1VdXa0xY8b0eywuLk4ZGRmqrq6+5HX33XefCgsLlZ+fr7179+rpp59WeXm5XnvttUtes2bNGj333HMjVrsTzClMV5zL0KnG86pqaFNBRpLVJQEA4HhRewfwmWee+dIkjS8ehw4dGvLPf/jhh7V48WJNnz5dy5Yt089//nO9/vrrqqiouOQ1K1euVCAQCB9VVVVD/v1OkeyN0/SxaZK4CwgAQLSI2juATz75pB544IHLnlNUVKTc3FzV1tb2e7y7u1sNDQ3Kzc0d8O8rLi6WJB05ckQTJ0686Dler1der3fAPxM9iidkandlo7YfrddfzBlrdTkAADhe1AbA7OxsZWdnX/G8kpISNTY2ateuXZozZ44k6b333lMoFAqHuoHYs2ePJCkvL29I9eLSiosy9NLmCu4AAgAQJaK2C3igrrnmGi1ZskTLly/Xjh079OGHH+qxxx7T17/+deXn50uSTp06palTp2rHjh2SpIqKCn3/+9/Xrl27dPz4cb311lu6//77tWDBAs2YMcPKl2NLNxSmy2VIlQ1tOhM4b3U5AAA4XswHQKlnNu/UqVO1aNEifeUrX9H8+fP1k5/8JPx8V1eXysvLw7N8PR6P3n33Xd12222aOnWqnnzySX3ta1/T7373O6tegq2lJsRr2lW94wBZDxAAAMtFbRfwYGRkZOhXv/rVJZ8fP358v63ICgoKtHnz5kiUhl7FEzK092RA247W687ZV1ldDgAAjmaLO4CIfnOLWA8QAIBoQQBERNwwPkOGIR2ra1VtU7vV5QAA4GgEQEREWmK8rs3r2WpvG3cBAQCwFAEQERPeFo59gQEAsBQBEBFTXJQhSdpGAAQAwFIEQERM8YSecYAVZ1tV28w4QAAArEIARMT4kzzhcYBlFdwFBADAKgRARNS8iT3jAAmAAABYhwCIiJo3MUuStJUACACAZQiAiKgbJ2TI7TJU2dCmqoY2q8sBAMCRCICIqBRvnGaO7dkXuIzZwAAAWIIAiIjr6wZmHCAAANYgACLi+iaCbK2ok2maFlcDAIDzEAARcdcXpssT51JNU4eO1rVaXQ4AAI5DAETEJcS7NWdcuiRmAwMAYAUCICxREl4PsM7iSgAAcB4CICzRNw5w29EGhUKMAwQAIJIIgLDEjLF+JXncamjtVHlNs9XlAADgKARAWMIT59KN4zMkMQ4QAIBIIwDCMvMYBwgAgCUIgLBM34LQ2482qDsYsrgaAACcgwAIy1yb75MvIU7NHd3af7rJ6nIAAHAMAiAs43YZmlv0+a4gAAAgMgiAsNTn4wCZCAIAQKQQAGGpeZN6xgF+dLxBHd1Bi6sBAMAZCICw1OQxKcpK8ai9K6TdlY1WlwMAgCMQAGEpwzBU0jsbeOsRxgECABAJBEBY7pbebuAthwmAAABEAgEQlps/uScA7j3ZqEBbl8XVAABgfwRAWC7fn6iJ2ckKmSwHAwBAJBAAERVumZwtSfoj4wABABh1BEBEhVt6u4E/YBwgAACjjgCIqFBclKk4l6HKhjadqG+1uhwAAGyNAIiokOKN0/Xj0iVJf+QuIAAAo4oAiKhBNzAAAJFBAETU6FsO5sOKOnUHQxZXAwCAfREAETVmjPXLlxCn5vZu7T0VsLocAABsiwCIqOF2Gbp5Et3AAACMNgIgokpfN/AfD5+1uBIAAOyLAIiosqB3QejdlY1qbmdbOAAARgMBEFGlICNJhZlJ6g6Z2na0wepyAACwJQIgos788DhAuoEBABgNBEBEHfYFBgBgdBEAEXVKJmbKZUhHz7bqVON5q8sBAMB2CICIOmmJ8ZpV4JdENzAAAKOBAIioNL+3G3gL6wECADDiCICISgsu2BeYbeEAABhZBEBEpVkFfqUlxitwvkufnGy0uhwAAGyFAIioFOd2acHVPd3A7x9iHCAAACOJAIiotbAvAJbXWlwJAAD2QgBE1Lp1Sk8APHC6SbVN7RZXAwCAfRAAEbWyUryaOTZNkrTpM7qBAQAYKQRARLWFU8ZIkjbRDQwAwIghACKqLeztBv7jZ3XqYjkYAABGBAEQUW3GWL8ykj1q7ujWxyfOWV0OAAC2QABEVHO7DN0ang3MOEAAAEYCARBRr68bmHGAAACMDAIgot6CydkyDOlQdbNON563uhwAAGIeARBRLz3Zo9kFfkksCg0AwEggACImLLomR5L07qc1FlcCAEDsIwAiJvyPa3sC4IcV9Wrt6La4GgAAYhsBEDFh8pgUFWYmqbM7pC3sCgIAwLAQABETDMPQ/+jtBt5ANzAAAMNCAETM6OsGfq+8Vt3sCgIAwJARABEz5hSmKz0pXo1tXfroOLuCAAAwVARAxIw4t0t/OpVuYAAAhosAiJjS1w284WC1TNO0uBoAAGKTLQLgD3/4Q82bN09JSUny+/0DusY0Ta1atUp5eXlKTExUaWmpDh8+PLqFYthumZwlT5xLVQ3nVV7TbHU5AADEJFsEwM7OTt19991asWLFgK95/vnn9cILL+ill17S9u3blZycrMWLF6u9vX0UK8VwJXvjNH9SliQWhQYAYKhsEQCfe+45ffvb39b06dMHdL5pmvqXf/kXfec739HSpUs1Y8YM/fznP9fp06f1xhtvjG6xGLZwNzABEACAIbFFABysY8eOqbq6WqWlpeHH0tLSVFxcrLKyskte19HRoaampn4HIm/RNWNkGNInJwM61Xje6nIAAIg5jgyA1dXVkqScnJx+j+fk5ISfu5g1a9YoLS0tfBQUFIxqnbi4MakJunF8hiTp9/vOWFwNAACxJ2oD4DPPPCPDMC57HDp0KKI1rVy5UoFAIHxUVVVF9Pfjc382I0+S9PZeAiAAAIMVZ3UBl/Lkk0/qgQceuOw5RUVFQ/rZubm5kqSamhrl5eWFH6+pqdGsWbMueZ3X65XX6x3S78TIWjItV6vfOqA9VY2qamhTQUaS1SUBABAzojYAZmdnKzs7e1R+9oQJE5Sbm6uNGzeGA19TU5O2b98+qJnEsM6Y1AQVT8jQtqMN+v3+M3p4wUSrSwIAIGZEbRfwYFRWVmrPnj2qrKxUMBjUnj17tGfPHrW0tITPmTp1ql5//XVJkmEYevzxx/WDH/xAb731lvbt26f7779f+fn5uvPOOy16FRisO2bkS5L+i25gAAAGJWrvAA7GqlWrtG7duvD3s2fPliS9//77WrhwoSSpvLxcgUAgfM7f//3fq7W1VQ8//LAaGxs1f/58rV+/XgkJCRGtHUO35LpcrX5zvz45GaAbGACAQTBM9tMasqamJqWlpSkQCMjn81ldjiPd99Nt2lpRr2dun6pHbqUbGABwZXx+26QLGM51R+9sYLqBAQAYOAIgYtqS63LlMqR9pwI6Ud9qdTkAAMQEAiBiWmaKV/Mm9uwNzJqAAAAMDAEQMa9vUeg3dp8SQ1oBALgyAiBi3ldm5Mkb59Lh2hbtPRm48gUAADgcARAxz5cQryXTenZ3+T+7TlpcDQAA0Y8ACFu4e06BJOmtT06rvStocTUAAEQ3AiBsoWRipvLTEhQ436V3D9ZYXQ4AAFGNAAhbcLsM3XX9WEl0AwMAcCUEQNjG1+b0BMAtn51VTVO7xdUAABC9CICwjQlZybqhMF0hU3p99ymrywEAIGoRAGErd9/Qcxfw1Z1VrAkIAMAlEABhK1+ZnqeEeJcqzrbq48pGq8sBACAqEQBhK6kJ8bpjer4k6RfbTlhcDQAA0YkACNu5v6RQkvRfe8+orqXD4moAAIg+BEDYzswCv2aMTVNnMKRXPqqyuhwAAKIOARC29Fdze+4C/mp7pbqDIYurAQAguhAAYUtfnZmv9KR4nWo8rz8cYGcQAAAuRACELSXEu/VXJeMlST/ZUsGSMAAAXIAACNu6v6RQ3jiXPjkZ0EfHz1ldDgAAUYMACNvKSvGGt4f7yZYKi6sBACB6EABha9+cP0GGIb17sFYHTgesLgcAgKhAAIStFWWn6KszehaGfmHjYYurAQAgOhAAYXv/96JJMgzpDwdquAsIAIAIgHCASWNS9We9dwH/94bPLK4GAADrEQDhCN9aNFlul6F3D9aqrKLe6nIAALAUARCOMGlMiu67aZwk6X++c1ChEOsCAgCciwAIx/hW6WSleOO071RAr+8+ZXU5AABYhgAIx8hK8erRP5kkSfrhOwd1rrXT4ooAALAGARCO8tD8Cbo6J0UNrZ36n+8ctLocAAAsQQCEo3jiXFpz1wwZhvTqrpPa/NlZq0sCACDiCIBwnDmF6fpGyXhJ0pO//URnmzusLQgAgAgjAMKRnrl9qqbkpKqupUNP/HaPgswKBgA4CAEQjpQQ79aP75uthHiX/ni4jvGAAABHIQDCsa7OSdXzfzFTkvSfHxzT2g+PWVwRAACRQQCEo/1fM/P11OIpkqTv/u5T/ewDQiAAwP4IgHC8v1k4UQ8vKJIkfe/tT/W/1h9SdzBkcVUAAIyeOKsLAKxmGIZW3j5VKd44/WjDZ/q3TRXaebxB//QXMzU+K3lYP7u9K6jy6maV1zSrOtCumqaeo7m9W6Yk9c49SU2IU0ayRxkpHmWneDUuI0kTspJVkJGkhHj3sF8jAAAXMkzTZPrjEDU1NSktLU2BQEA+n8/qcjACfvfJaa18bZ9aOroV5zK0rHic/qpkvCaNSbnite1dQX16pkn7TwW0/1RA+0416XBNs7qHMcPYMKQ8X4IKM5M1Piup52tmz9fCzCQlefh/OAAYLD6/CYDDwhvInk7Ut2rVmwf6LRJ9TZ5Pcwr9mpidIn9SvExTau3oVmVDm46ebdWxuladaGi76HIy6Unxui4/TVf5E5WTlqAcn1e+hHi5DEOGIZmm1NTepYbWTtW3dKqmuV2V9W06Xteq5o7uy9Y6JtWr8ZnJyvcnKDPFq8wUj7KSe76mJ3uU5HErIc6txN6vCR6XPG6XDMMY8XYDgFjB5zcBcFh4A9nbh0fq9LMPjmnTZ2cHvE5gVopH065K0/Sr0nRdfpqmj01TflrCkAKXaZpqaO3U8fpWHatrU2V9q47Xt+lEfU/YbGzrGvTP7ON2GYpzGYp3uxTnNhTncinebYT/HecyFOfufazfvz//Gufuud7tMuSJc8mfGK/MFK+yeruxCzKSlO9PlNtF2AQQXfj8JgAOC28gZ6hr6dD2ow365GSjTjWeV6CtS4YhJca7VZCRpPFZySrKStbE7BTl+LwRu7vW2NapE/VtOl7fqtqmDtW1dqi+pVP1LR2qb+1UQ2un2ruCau8Kqa2zW1asdR3nMjQ2PVFTclM1s8CvWWP9mj42TakJ8ZEvBgB68flNABwW3kCIFaZpqito6nxXUF3BkLqDZs/XkKnuYEhdQVPdob7vex/74nO91wRDZvi57qCprlBInd0hNbZ1qb61J4BWB9p18tx5dV5kNrXLkG4ozNBt1+Vo8XW5KshIsqBFADgZn98EwGHhDQRcWjBkqqapXcfrW3XgVJP2nGzUJ1WNOnnufL/zpl3l018WF2rprKuU6GHGM4DRx+c3AXBYeAMBg3fyXJs2fFqj/z5Qox3HG8LjK30Jcbr7hgI9ePN4jU3nriCA0cPnNwFwWHgDAcPT0Nqp/7OrSr/YVqnKhjZJksft0rK54/Ton0xSVorX4goB2BGf3wTAYeENBIyMUMjU5s/O6idbjqrsaL0kKdnj1kO3FOmvFxQp2ct6hwBGDp/fBMBh4Q0EjCzTNPXBkTo9v75c+04FJEnZqV49tXiK/uL6sXKxpAyAEcDnNwFwWHgDAaPDNE39fn+1/tf6QzpR39M1fF2+T//PV65RycRMFrIGMCx8fhMAh4U3EDC6OrqD+vnWE3ph4+HwrijXj/Prm7cUqfSaHHniXBZXCCAW8flNABwW3kBAZNS3dOiFjYf164+q1Nnds7ZgelK8Fl+Xq0XX5OiGwnSlJ3ssrhJArODzmwA4LLyBgMiqbW7Xuq3H9erOk6pt7uj3XH5agrJTvUryxMnlkgwZcrsMjctI0pTcVE3JTdXVOalKS2QXEsDp+PwmAA4LbyDAGt3BkMqO1mvDpzX64+E6HatrHfC12alejctIUnqSR+lJ8cpI9ig92aOMZI8K0pNUmJmkXF8CE04AG+PzW2JtBQAxJ87t0i2Ts3XL5GxJPfsiH61rVX1Lp853BWWapkxT6uwOqaKuRZ9VN6u8ulmnA+0629yhs1+4e/hFnjiXcnxeJXvilOyNU1LvDiXBkKnukHnB15CCISnYu41esHcrvZD5+Xkh01Scy5DLMHq+unruTLpdhtyGIcOQXL2TWgzDkCHJMBR+3Oh5Ivy468JzZKj3v57Hjc8f7/n3hede+L1xwWM95/fdNdUF546UkY7SIzkHiJgf/ZZMy9WSaXlWl2E7BEAAMc+f5NH14648BrC5vUsVZ1tVHTivhtYunWvrVENrp861depsc4eqGtp69jDuDqmq4fwVfx6A0Tc+K5kAOAoIgAAcIzUhXrMK/FKB/5LndAdDOt3YrrMt7WrrDPYePTOQ3S6X4nrv3vXdzfv8e1f4zt6F5xiGFAxJ3aGQgr13BS88TEmmKYXMvn/3fJUpmTIVCqnf46b5hX/L7P2q8J3P8GMX/Fx94dyQ+fm/1XtO6IJ6Is2KsUiMgIoNs8elW12CLREAAeACcW6XxmUmaVwm+xEDsC8W0QIAAHAYAiAAAIDDEAABAAAchgAIAADgMARAAAAAhyEAAgAAOAwBEAAAwGEIgAAAAA5DAAQAAHAYWwTAH/7wh5o3b56SkpLk9/sHdM0DDzzQuyH658eSJUtGt1AAAIAoYIut4Do7O3X33XerpKRE//mf/zng65YsWaKXX345/L3X6x2N8gAAAKKKLQLgc889J0lau3btoK7zer3Kzc0dhYoAAACily26gIdq06ZNGjNmjKZMmaIVK1aovr7e6pIAAABGnS3uAA7FkiVLdNddd2nChAmqqKjQs88+q9tvv11lZWVyu90Xvaajo0MdHR3h7wOBgCSpqakpIjUDAIDh6/vcNk3T4kosZEapp59+2pR02ePgwYP9rnn55ZfNtLS0If2+iooKU5L57rvvXvKc1atXX7EmDg4ODg4Ojtg4qqqqhpQZ7MAwzeiMv2fPnr1il2xRUZE8Hk/4+7Vr1+rxxx9XY2PjkH5ndna2fvCDH+iv//qvL/r8F+8AhkIhNTQ0KDMzU4ZhDOl3XkpTU5MKCgpUVVUln883oj8bn6OdI4e2jgzaOXJo68gYjXY2TVPNzc3Kz8+Xy+XM0XBR2wWcnZ2t7OzsiP2+kydPqr6+Xnl5eZc8x+v1fmmm8ECXnRkqn8/HH5YIoJ0jh7aODNo5cmjryBjpdk5LSxuxnxWLbBF7KysrtWfPHlVWVioYDGrPnj3as2ePWlpawudMnTpVr7/+uiSppaVFTz31lLZt26bjx49r48aNWrp0qSZNmqTFixdb9TIAAAAiImrvAA7GqlWrtG7duvD3s2fPliS9//77WrhwoSSpvLw8PGnD7XZr7969WrdunRobG5Wfn6/bbrtN3//+91kLEAAA2J4tAuDatWuvuAbghUMdExMT9Yc//GGUqxoer9er1atXE0hHGe0cObR1ZNDOkUNbRwbtPDqidhIIAAAARoctxgACAABg4AiAAAAADkMABAAAcBgCIAAAgMMQAKPQiy++qPHjxyshIUHFxcXasWOH1SXFtO9+97syDKPfMXXq1PDz7e3tevTRR5WZmamUlBR97WtfU01NjYUVx44tW7boq1/9qvLz82UYht54441+z5umqVWrVikvL0+JiYkqLS3V4cOH+53T0NCgZcuWyefzye/366GHHuq3hid6XKmtH3jggS+9z5csWdLvHNr6ytasWaMbb7xRqampGjNmjO68806Vl5f3O2cgfzMqKyt1xx13KCkpSWPGjNFTTz2l7u7uSL6UqDaQdl64cOGX3tOPPPJIv3No56EjAEaZV155RU888YRWr16tjz/+WDNnztTixYtVW1trdWkx7brrrtOZM2fCxwcffBB+7tvf/rZ+97vf6dVXX9XmzZt1+vRp3XXXXRZWGztaW1s1c+ZMvfjiixd9/vnnn9cLL7ygl156Sdu3b1dycrIWL16s9vb28DnLli3TgQMHtGHDBr399tvasmWLHn744Ui9hJhxpbaWpCVLlvR7n//617/u9zxtfWWbN2/Wo48+qm3btmnDhg3q6urSbbfdptbW1vA5V/qbEQwGdccdd6izs1Nbt27VunXrtHbtWq1atcqKlxSVBtLOkrR8+fJ+7+nnn38+/BztPEwW7kOMi7jpppvMRx99NPx9MBg08/PzzTVr1lhYVWxbvXq1OXPmzIs+19jYaMbHx5uvvvpq+LGDBw+aksyysrIIVWgPkszXX389/H0oFDJzc3PNf/qnfwo/1tjYaHq9XvPXv/61aZqm+emnn5qSzI8++ih8zu9//3vTMAzz1KlTEas91nyxrU3TNL/xjW+YS5cuveQ1tPXQ1NbWmpLMzZs3m6Y5sL8Z77zzjulyuczq6urwOf/2b/9m+nw+s6OjI7IvIEZ8sZ1N0zRvvfVW81vf+tYlr6Gdh4c7gFGks7NTu3btUmlpafgxl8ul0tJSlZWVWVhZ7Dt8+LDy8/NVVFSkZcuWqbKyUpK0a9cudXV19WvzqVOnaty4cbT5MB07dkzV1dX92jYtLU3FxcXhti0rK5Pf79cNN9wQPqe0tFQul0vbt2+PeM2xbtOmTRozZoymTJmiFStWqL6+PvwcbT00fTtIZWRkSBrY34yysjJNnz5dOTk54XMWL16spqYmHThwIILVx44vtnOfX/7yl8rKytK0adO0cuVKtbW1hZ+jnYfHFjuB2EVdXZ2CwWC/N7Mk5eTk6NChQxZVFfuKi4u1du1aTZkyRWfOnNFzzz2nW265Rfv371d1dbU8Ho/8fn+/a3JyclRdXW1NwTbR134Xez/3PVddXa0xY8b0ez4uLk4ZGRm0/yAtWbJEd911lyZMmKCKigo9++yzuv3221VWVia3201bD0EoFNLjjz+um2++WdOmTZOkAf3NqK6uvuj7vu859Hexdpak++67T4WFhcrPz9fevXv19NNPq7y8XK+99pok2nm4CICwvdtvvz387xkzZqi4uFiFhYX67W9/q8TERAsrA0bO17/+9fC/p0+frhkzZmjixInatGmTFi1aZGFlsevRRx/V/v37+40Zxsi7VDtfOD51+vTpysvL06JFi1RRUaGJEydGukzboQs4imRlZcntdn9pNllNTY1yc3Mtqsp+/H6/rr76ah05ckS5ubnq7OxUY2Njv3No8+Hra7/LvZ9zc3O/NMGpu7tbDQ0NtP8wFRUVKSsrS0eOHJFEWw/WY489prffflvvv/++xo4dG358IH8zcnNzL/q+73sOn7tUO19McXGxJPV7T9POQ0cAjCIej0dz5szRxo0bw4+FQiFt3LhRJSUlFlZmLy0tLaqoqFBeXp7mzJmj+Pj4fm1eXl6uyspK2nyYJkyYoNzc3H5t29TUpO3bt4fbtqSkRI2Njdq1a1f4nPfee0+hUCj8xx5Dc/LkSdXX1ysvL08SbT1Qpmnqscce0+uvv6733ntPEyZM6Pf8QP5mlJSUaN++ff0C94YNG+Tz+XTttddG5oVEuSu188Xs2bNHkvq9p2nnYbB6Fgr6+81vfmN6vV5z7dq15qeffmo+/PDDpt/v7zfLCYPz5JNPmps2bTKPHTtmfvjhh2ZpaamZlZVl1tbWmqZpmo888og5btw487333jN37txplpSUmCUlJRZXHRuam5vN3bt3m7t37zYlmT/60Y/M3bt3mydOnDBN0zT/8R//0fT7/eabb75p7t2711y6dKk5YcIE8/z58+GfsWTJEnP27Nnm9u3bzQ8++MCcPHmyee+991r1kqLW5dq6ubnZ/Lu/+zuzrKzMPHbsmPnuu++a119/vTl58mSzvb09/DNo6ytbsWKFmZaWZm7atMk8c+ZM+Ghrawufc6W/Gd3d3ea0adPM2267zdyzZ4+5fv16Mzs721y5cqUVLykqXamdjxw5Yn7ve98zd+7caR47dsx88803zaKiInPBggXhn0E7Dw8BMAr9+Mc/NseNG2d6PB7zpptuMrdt22Z1STHtnnvuMfPy8kyPx2NeddVV5j333GMeOXIk/Pz58+fNv/mbvzHT09PNpKQk88///M/NM2fOWFhx7Hj//fdNSV86vvGNb5im2bMUzD/8wz+YOTk5ptfrNRctWmSWl5f3+xn19fXmvffea6akpJg+n8988MEHzebmZgteTXS7XFu3tbWZt912m5mdnW3Gx8ebhYWF5vLly7/0P4609ZVdrI0lmS+//HL4nIH8zTh+/Lh5++23m4mJiWZWVpb55JNPml1dXRF+NdHrSu1cWVlpLliwwMzIyDC9Xq85adIk86mnnjIDgUC/n0M7D51hmqYZufuNAAAAsBpjAAEAAByGAAgAAOAwBEAAAACHIQACAAA4DAEQAADAYQiAAAAADkMABAAAcBgCIAAAgMMQAAEAAByGAAgAAOAwBEAAAACHIQACAAA4DAEQAADAYQiAAAAADkMABAAAcBgCIAAAgMMQAAEAAByGAAgAAOAwBEAAAACHIQACAAA4DAEQAADAYQiAAAAADkMABAAAcBgCIAAAgMMQAAEAAByGAAgAAOAwBEAAAACHIQACAAA4DAEQAADAYQiAAAAADkMABAAAcJj/HyVRO/7I9FR1AAAAAElFTkSuQmCC' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "losses_np = np.array(losses)\n",
    "\n",
    "ax.plot(losses_np[:,0], losses_np[:,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "9a0b79e6-5340-478d-91d2-4763108a80c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "if torch.cuda.is_available():\n",
    "    # Set to CPU mode\n",
    "    model = model.cpu()\n",
    "    likelihood = likelihood.cpu()\n",
    "    train_x = train_x.cpu()\n",
    "    train_y = train_y.cpu()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c014cea5-99a1-4717-be87-c4c1faf91a49",
   "metadata": {},
   "outputs": [],
   "source": [
    "    \n",
    "# Set into eval mode\n",
    "model.eval()\n",
    "likelihood.eval()\n",
    "\n",
    "\n",
    "multiplier = 5\n",
    "xv,yv = torch.meshgrid(torch.linspace(0,1, (N)*multiplier), torch.linspace(0,1, (N)*multiplier), indexing=\"ij\")\n",
    "\n",
    "# Test points\n",
    "f = data\n",
    "\n",
    "# Make predictions\n",
    "with torch.no_grad(), gpytorch.settings.fast_computations(log_prob=False, covar_root_decomposition=False):\n",
    "    test_x = torch.stack([xv.ravel(), yv.ravel()], -1).squeeze(1).double()\n",
    "    predictions = likelihood(model(test_x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "1c7eafc6-0a31-445b-b7e7-1a6797a2d92c",
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pred = predictions.mean\n",
    "stddev_pred = predictions.stddev"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "160352b0-ce44-49b7-8848-90d8eebca29a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "74ecea0b5e3f47ce86e31cd6feac056b",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "mean_pred_np = mean_pred.numpy()\n",
    "# p = (mean_pred_np+np.abs(mean_pred_np.min()))\n",
    "# p /= p.sum()\n",
    "lower, upper = predictions.confidence_region()\n",
    "ax.fill_between(test_x[:,0],lower.numpy(), upper.numpy(),alpha=0.3)\n",
    "ax.plot(train_x[:,0], train_y)\n",
    "ax.plot(test_x[:,0], predictions.mean.numpy())\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "50fe5884-7617-4394-a016-818989bce6cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cfa9669efc474d3c9711e36347e34984",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Initialize plots\n",
    "fig, ax = plt.subplots(1,1)\n",
    "\n",
    "\n",
    "cb = ax.imshow(f.T/np.sum(f), extent=[0,1,0,1], origin='lower', cmap=cm.jet)\n",
    "ax.set_ylabel(\"y\")\n",
    "fig.colorbar(cb)\n",
    "ax.set_xlabel(\"x\")\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(\"pls_raw_data_heatmap.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "196467fc-3ca5-4a09-8f39-344f79defff0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10000"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(mean_pred_np+np.abs(mean_pred_np.min())).size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "e7c3065f-4eed-4e70-8377-914877c365ee",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "93edcf8959b643b981292fa674c4b63d",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1)\n",
    "\n",
    "mean_pred_np = mean_pred.numpy()\n",
    "p = (mean_pred_np+np.abs(mean_pred_np.min()))\n",
    "p /= p.sum()\n",
    "ind = np.random.choice(np.arange(mean_pred_np.size), p = p,size=1000)\n",
    "unique, counts = np.unique(ind, return_counts=True)\n",
    "pim = p.reshape((int(np.sqrt(p.size)),-1)).T\n",
    "cb =ax.imshow(p, extent=[0,1,0,1], origin='lower', cmap=cm.jet)\n",
    "# ax.scatter(test_x[unique][:,0],test_x[unique][:,1],s=counts,c='w',label='Samples')\n",
    "fig.colorbar(cb)\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(\"pls_gp_sampled_heatmap.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "7ef1656f-c04a-4a58-b382-8b1a17e7e4e4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<mpl_toolkits.mplot3d.art3d.Poly3DCollection at 0x7fd9cf9f9f50>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "45a8dadb9b1544cea043c939ed50ea93",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = plt.axes(projection='3d')\n",
    "\n",
    "ax.plot_surface(xv,yv, mean_pred_np.reshape((int(np.sqrt(p.size)),-1)).T,cmap=cm.jet,)\n",
    "\n",
    "ax.plot_surface(xv,yv,(mean_pred_np+2*stddev_pred.detach().numpy()).reshape((int(np.sqrt(p.size)),-1)).T, alpha=0.1)\n",
    "ax.plot_surface(xv,yv,(mean_pred_np-2*stddev_pred.detach().numpy()).reshape((int(np.sqrt(p.size)),-1)).T, alpha=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "ff32b5aa-28c5-43d5-8a53-dec891cdf740",
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "'p' must be 1-dimensional",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[26], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m doe_pts_ind \u001b[38;5;241m=\u001b[39m \u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mrandom\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mchoice\u001b[49m\u001b[43m(\u001b[49m\u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43marange\u001b[49m\u001b[43m(\u001b[49m\u001b[43mmean_pred_np\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msize\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mp\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43m \u001b[49m\u001b[43mp\u001b[49m\u001b[43m,\u001b[49m\u001b[43msize\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m1000\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m      2\u001b[0m doe_pts \u001b[38;5;241m=\u001b[39m test_x[doe_pts_ind]\u001b[38;5;241m.\u001b[39mdetach()\u001b[38;5;241m.\u001b[39mnumpy()\n",
      "File \u001b[0;32mnumpy/random/mtrand.pyx:965\u001b[0m, in \u001b[0;36mnumpy.random.mtrand.RandomState.choice\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: 'p' must be 1-dimensional"
     ]
    }
   ],
   "source": [
    "doe_pts_ind = np.random.choice(np.arange(mean_pred_np.size), p = p,size=1000)\n",
    "doe_pts = test_x[doe_pts_ind].detach().numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6f3ad008-6ccf-4ee9-96bb-911760af941e",
   "metadata": {},
   "outputs": [],
   "source": [
    "trans = rio.transform.from_bounds(minx,maxy,maxx,miny, width=1,height=1)\n",
    "trans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ca8c7b0-775d-4f5d-b217-b87e33a67158",
   "metadata": {},
   "outputs": [],
   "source": [
    "doe_pts_df = gpd.GeoDataFrame({'geometry': [Point(f,g) for f,g in doe_pts]}).affine_transform(trans.to_shapely()).set_crs(epsg=27700)\n",
    "\n",
    "ax = doe_pts_df.plot(figsize=(6.5, 9))\n",
    "cx.add_basemap(ax, crs=doe_pts_df.crs)\n",
    "ax = plt.gca()\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "fig = plt.gcf()\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(f\"pls_{len(doe_pts_df)}_sampled_points_over_arran.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "76b7ff43-26ca-431e-a881-5de259735c25",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"starting_points.txt\", \"w\") as f:\n",
    "    f.write(\" \".join(map(lambda i: f\"{i[0]:.4f},{i[1]:.4f}\", zip(doe_pts_df.geometry.x,doe_pts_df.geometry.y))))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7badf112-1805-45a6-bd78-9bae083feb94",
   "metadata": {},
   "source": [
    "## Upsampling using other, perhaps faster, methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0881a6c6-b107-459f-95a0-e519fa8835dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e86e5bcf-6b18-4a82-8db3-2ba4936d7895",
   "metadata": {},
   "outputs": [],
   "source": [
    "im = Image.fromarray(f.T/np.sum(f))\n",
    "width, height = im.size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8adb98a-5d60-4e9a-ace7-e8278adffb5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "im_lanczos = im.resize((100,100), resample=Image.Resampling.LANCZOS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3d7c13bf-4033-4f3f-92d1-993b28e0a2a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Initialize plots\n",
    "\n",
    "for resample in [Image.Resampling.BICUBIC, Image.Resampling.LANCZOS]:\n",
    "    fig, ax = plt.subplots(1,1)\n",
    "    \n",
    "    cb = ax.imshow(np.array(im.resize((100,100), resample=resample)), extent=[0,1,0,1], origin='lower', cmap=cm.jet)\n",
    "    ax.set_ylabel(\"y\")\n",
    "    fig.colorbar(cb)\n",
    "    ax.set_xlabel(\"x\")\n",
    "    plt.show()\n",
    "    \n",
    "    fig.savefig(f\"pls_{resample.name.lower()}_sampled_heatmap.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec7469b0-27a7-40f5-9896-962eb54387f8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> sections/DOE/figures/map_from_starting_points_file.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d4d9d0cb-f2fc-4681-81bd-4c17a3a91015",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib widget\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import patches\n",
    "import contextily as cx\n",
    "import xyzservices.providers as xyz"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d0af8d9c-7ae6-4a02-b6c3-8426a1aad125",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.5.0'"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cx.__version__"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "06a30b79-c9db-4b3f-affe-122d6ff1731e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import geopandas as gpd\n",
    "from shapely import Point"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8c38a196-a8fd-45a6-9067-4797b49daff7",
   "metadata": {},
   "outputs": [],
   "source": [
    "dataset = np.empty((0,2))\n",
    "\n",
    "with open(\"starting_points.txt\", \"r\") as f:\n",
    "    for line in f.readlines():\n",
    "        points = line.split(\" \")\n",
    "        data = np.empty((len(points), 2))\n",
    "        for i, point in enumerate(points):\n",
    "            x, y = map(float, point.split(\",\"))\n",
    "            data[i] = x, y\n",
    "        dataset = np.concatenate([dataset, data])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "bc238651-f05b-4da0-b540-6ef036d9b374",
   "metadata": {},
   "outputs": [],
   "source": [
    "gdf = gpd.GeoDataFrame(dict(geometry=map(Point, dataset)), crs=27700)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6f1f2539-25b2-4916-825c-f6b94dcc9f20",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e00b3f643cd4483cbfd247144bfdb1b7",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=800.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(8,12))\n",
    "\n",
    "N = 70\n",
    "\n",
    "gdf.sample(N).plot(ax=ax)\n",
    "\n",
    "cx.add_basemap(ax=ax, crs=gdf.crs, source=cx.providers.OpenStreetMap.Mapnik, attribution=\"\",attribution_size=0)\n",
    "\n",
    "red_circle = patches.Circle((199100, 641491), 3000, color=(0,0,0,0), ec=(1,0,0,1), linewidth=3)\n",
    "\n",
    "ax.add_patch(red_circle)\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "\n",
    "fig.savefig(f\"pls_{N}_sampled_points_over_arran_circled.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "764056b5-a4e6-4d13-bc2c-9059f53b503e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> sections/method/figures/figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "cc7367aa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\r\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m A new release of pip available: \u001b[0m\u001b[31;49m22.2.2\u001b[0m\u001b[39;49m -> \u001b[0m\u001b[32;49m23.0\u001b[0m\r\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m To update, run: \u001b[0m\u001b[32;49mpip install --upgrade pip\u001b[0m\r\n"
     ]
    }
   ],
   "source": [
    "!pip install -q matplotlib numpy scipy pandas seaborn networkx shapely"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "id": "e57d971d",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "import functools\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.collections as mpc\n",
    "import numpy as np\n",
    "import scipy.stats as scs\n",
    "from scipy.fft import dctn, idctn\n",
    "import scipy.optimize as sco\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import copy\n",
    "plt.rcParams.update(plt.rcParamsDefault)\n",
    "sns.set_style(\"whitegrid\")\n",
    "from shapely.geometry import LineString, Point"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ff5d68a0",
   "metadata": {
    "pycharm": {
     "name": "#%% md\n"
    }
   },
   "source": [
    "## Distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "989f02c9",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.53454097, -0.78181498,  1.57007452])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Fitted to Perkins et al. 2011 scaled by Gast et al. 2019\n",
    "df_perkins_raw = pd.DataFrame({\"Time\": np.array([.2,.7,1.5,2.4,3.0,4.1,5.0,6.1,9.5,510])/3.87, \"Percentage\":[.1,.2,.3,.4,.5,.6,.7,.8,.9,1]})\n",
    "df_perkins_raw = df_perkins_raw.assign(Source= lambda _: \"Perkins et al. 2011\", Type= lambda _:\"Raw\")\n",
    "\n",
    "t = np.linspace(0,df_perkins_raw.Time.max(), 1000)\n",
    "def fn(x, s,loc, scale):\n",
    "    return scs.lognorm.cdf(x,s, loc, scale)\n",
    "\n",
    "args, cov = sco.curve_fit(fn,df_perkins_raw.Time,df_perkins_raw.Percentage)\n",
    "\n",
    "df_perkins_fitted = pd.DataFrame({\"Time\": t, \"Percentage\":scs.lognorm.cdf(t, *args)})\n",
    "df_perkins_fitted = df_perkins_fitted.assign(Source= lambda _: \"Perkins et al. 2011\", Type= lambda _:\"Fitted\")\n",
    "\n",
    "args"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "68a39018",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "# Fitted to Koester 2008\n",
    "p = scs.lognorm(0.3318411053416274, -10.954538833617004, 13.781658879455453)\n",
    "\n",
    "df_koester_raw = pd.DataFrame({\"Time\": [0,3,6,14], \"Percentage\":[0.25, 0.5, 0.75, 0.95]})\n",
    "df_koester_raw = df_koester_raw.assign(Source= lambda _: \"Koester 2008\", Type= lambda _:\"Raw\")\n",
    "\n",
    "df_koester_fitted = pd.DataFrame({\"Time\": t, \"Percentage\":p.cdf(t)})\n",
    "df_koester_fitted = df_koester_fitted.assign(Source= lambda _: \"Koester 2008\", Type= lambda _:\"Fitted\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "032e2fd4",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>Time</th>\n",
       "      <th>Cumulative Percentage</th>\n",
       "      <th>Source</th>\n",
       "      <th>Type</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>25.00000</td>\n",
       "      <td>Koester 2008</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>50.00000</td>\n",
       "      <td>Koester 2008</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "      <td>6.000000</td>\n",
       "      <td>75.00000</td>\n",
       "      <td>Koester 2008</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>14.000000</td>\n",
       "      <td>95.00000</td>\n",
       "      <td>Koester 2008</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>24.45153</td>\n",
       "      <td>Koester 2008</td>\n",
       "      <td>Fitted</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2009</th>\n",
       "      <td>5</td>\n",
       "      <td>1.059432</td>\n",
       "      <td>60.00000</td>\n",
       "      <td>Perkins et al. 2011</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2010</th>\n",
       "      <td>6</td>\n",
       "      <td>1.291990</td>\n",
       "      <td>70.00000</td>\n",
       "      <td>Perkins et al. 2011</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2011</th>\n",
       "      <td>7</td>\n",
       "      <td>1.576227</td>\n",
       "      <td>80.00000</td>\n",
       "      <td>Perkins et al. 2011</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2012</th>\n",
       "      <td>8</td>\n",
       "      <td>2.454780</td>\n",
       "      <td>90.00000</td>\n",
       "      <td>Perkins et al. 2011</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2013</th>\n",
       "      <td>9</td>\n",
       "      <td>131.782946</td>\n",
       "      <td>100.00000</td>\n",
       "      <td>Perkins et al. 2011</td>\n",
       "      <td>Raw</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2014 rows × 5 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      index        Time  Cumulative Percentage               Source    Type\n",
       "0         0    0.000000               25.00000         Koester 2008     Raw\n",
       "1         1    3.000000               50.00000         Koester 2008     Raw\n",
       "2         2    6.000000               75.00000         Koester 2008     Raw\n",
       "3         3   14.000000               95.00000         Koester 2008     Raw\n",
       "4         0    0.000000               24.45153         Koester 2008  Fitted\n",
       "...     ...         ...                    ...                  ...     ...\n",
       "2009      5    1.059432               60.00000  Perkins et al. 2011     Raw\n",
       "2010      6    1.291990               70.00000  Perkins et al. 2011     Raw\n",
       "2011      7    1.576227               80.00000  Perkins et al. 2011     Raw\n",
       "2012      8    2.454780               90.00000  Perkins et al. 2011     Raw\n",
       "2013      9  131.782946              100.00000  Perkins et al. 2011     Raw\n",
       "\n",
       "[2014 rows x 5 columns]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.concat([df_koester_raw, df_koester_fitted, df_perkins_fitted, df_perkins_raw])\n",
    "df.reset_index(inplace=True)\n",
    "df.Percentage *= 100\n",
    "df.rename(columns={\"Percentage\":\"Cumulative Percentage\"}, inplace=True)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9beb32e8",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots()\n",
    "sns.lineplot(data=df, x=\"Time\", y=\"Cumulative Percentage\", hue=\"Source\", style=\"Type\", ax=ax)\n",
    "ax.set_xlim([-0.2,23])\n",
    "\n",
    "plt.show()\n",
    "fig.savefig(\"fitted_mobility_hiker.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "de7557dd",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "def get_path(a, b, N=100):\n",
    "\n",
    "    z = np.linspace(0,1000,N)\n",
    "\n",
    "    x,y = np.random.randint(0,1000,size=(2,N)).astype(float)\n",
    "    \n",
    "    x += z*a\n",
    "    y += z*b\n",
    "            \n",
    "    x[0] = 0\n",
    "    y[0] = 0\n",
    "\n",
    "    xy_dctn = dctn([x,y])\n",
    "    xy_dctn[:,N//10:] = 0\n",
    "    return idctn(xy_dctn).T.reshape((-1,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "ac76313a",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "N = 30\n",
    "M = 1000\n",
    "paths = [get_path(*(1.5+2*(np.random.rand(2)-0.5))) for _ in range(N)]\n",
    "linestrings = [LineString(p) for p in paths]\n",
    "\n",
    "maxdist = max(linestrings, key=lambda l: l.length).length\n",
    "speed = 120\n",
    "\n",
    "multipoints = []\n",
    "for line in linestrings:\n",
    "    points = []\n",
    "    sample = speed*p.rvs(M)\n",
    "    for dist in sample:\n",
    "        if dist>0 and dist<maxdist:\n",
    "            points.append(line.interpolate(dist).coords)\n",
    "    \n",
    "    \n",
    "    points = np.array(points).reshape((-1,2))\n",
    "    multipoints.append(points)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "3b6267e6",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>x</th>\n",
       "      <th>y</th>\n",
       "      <th>type</th>\n",
       "      <th>line_id</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>662.792739</td>\n",
       "      <td>497.516365</td>\n",
       "      <td>line</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>660.612996</td>\n",
       "      <td>498.443007</td>\n",
       "      <td>line</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>656.397654</td>\n",
       "      <td>500.260257</td>\n",
       "      <td>line</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>650.424355</td>\n",
       "      <td>502.901687</td>\n",
       "      <td>line</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>643.083780</td>\n",
       "      <td>506.281217</td>\n",
       "      <td>line</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>237</th>\n",
       "      <td>600.765157</td>\n",
       "      <td>572.332459</td>\n",
       "      <td>point</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>238</th>\n",
       "      <td>687.495508</td>\n",
       "      <td>538.996118</td>\n",
       "      <td>point</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>239</th>\n",
       "      <td>786.724908</td>\n",
       "      <td>896.937543</td>\n",
       "      <td>point</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>240</th>\n",
       "      <td>844.456375</td>\n",
       "      <td>512.084771</td>\n",
       "      <td>point</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>241</th>\n",
       "      <td>653.464704</td>\n",
       "      <td>551.384578</td>\n",
       "      <td>point</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>242 rows × 4 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "              x           y   type line_id\n",
       "0    662.792739  497.516365   line       0\n",
       "1    660.612996  498.443007   line       0\n",
       "2    656.397654  500.260257   line       0\n",
       "3    650.424355  502.901687   line       0\n",
       "4    643.083780  506.281217   line       0\n",
       "..          ...         ...    ...     ...\n",
       "237  600.765157  572.332459  point      15\n",
       "238  687.495508  538.996118  point      15\n",
       "239  786.724908  896.937543  point      15\n",
       "240  844.456375  512.084771  point      15\n",
       "241  653.464704  551.384578  point      15\n",
       "\n",
       "[242 rows x 4 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame([], columns=[\"x\",\"y\",\"type\",\"line_id\"])\n",
    "\n",
    "for i in np.arange(0,len(multipoints), len(multipoints)//2):\n",
    "    x,y = linestrings[i].xy\n",
    "    n = multipoints[i].shape[0]//20\n",
    "\n",
    "    index = df.index.max()\n",
    "    if np.isnan(index):\n",
    "        index= np.arange(0, len(x))\n",
    "    else:\n",
    "        index = np.arange(index+1, index+len(x)+1)\n",
    "    df = pd.concat(\n",
    "        [df, pd.DataFrame(\n",
    "            {\"x\":x,\"y\":y, \"type\":\"line\", \"line_id\":i},index=index\n",
    "        )])\n",
    "\n",
    "    index = np.arange(df.index.max()+1, df.index.max()+len(multipoints[i][::n,1])+1)\n",
    "    df = pd.concat(\n",
    "        [df,\n",
    "         pd.DataFrame(\n",
    "             {\"x\":multipoints[i][::n,0],\"y\":multipoints[i][::n,1], \"type\":\"point\", \"line_id\":i},index=index\n",
    "         )\n",
    "        ])\n",
    "\n",
    "df.reindex()\n",
    "df.sort_index(inplace=True)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ed34a8f6",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots()\n",
    "sns.set_theme()\n",
    "# sns.lineplot(data=df,x=\"x\",y=\"y\",hue=\"line_id\", sort=False ,ax=ax)\n",
    "for id_ in df.line_id.unique():\n",
    "    line_df = df[(df.line_id==id_)&(df.type==\"line\")]\n",
    "    line = ax.plot(line_df.x, line_df.y)\n",
    "\n",
    "    point_df = df[(df.line_id==id_)&(df.type==\"point\")]\n",
    "    c = line[0].get_color()\n",
    "    ax.scatter(point_df.x, point_df.y, color=c)\n",
    "    ax.scatter(line_df.x.iloc[0], line_df.y.iloc[0],80,marker='X',label=\"Start\", color=c)\n",
    "    ax.scatter(line_df.x.iloc[-1], line_df.y.iloc[-1],80,marker='*',label=\"End\", color=c)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "handles = [copy.copy(h) for h in handles]\n",
    "for h in handles:\n",
    "    h.set_facecolor(\"black\")\n",
    "    h.set_edgecolor(\"black\")\n",
    "by_label = dict(zip(labels, handles))\n",
    "\n",
    "ax.set_xlabel(\"x\")\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.legend(by_label.values(), by_label.keys())\n",
    "plt.show()\n",
    "fig.savefig('sampling_along_path.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b4e96a85",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "sns.set_style()\n",
    "    \n",
    "heatmap, xedges, yedges = np.histogram2d(np.vstack(multipoints)[:,0], np.vstack(multipoints)[:,1], bins=50)\n",
    "extent = [xedges[0], xedges[-1], yedges[0], yedges[-1]]\n",
    "\n",
    "ax.imshow(heatmap.T, extent=extent, origin='lower')\n",
    "ax.set_xlabel(\"x\")\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlim([xedges[0],2000])\n",
    "ax.set_ylim([yedges[0],2000])\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('sampling_along_path_heatmap.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2632270c",
   "metadata": {
    "pycharm": {
     "name": "#%% md\n"
    }
   },
   "source": [
    "## Viewshed Weights\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "4e55f257",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Value</th>\n",
       "      <th>Label</th>\n",
       "      <th>Type</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Woodland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.25</td>\n",
       "      <td>Arable and horticulture</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Improved grassland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.10</td>\n",
       "      <td>Neutral grassland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Calcareous grassland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Acid grassland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.03</td>\n",
       "      <td>Fen, March, Swamp</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.06</td>\n",
       "      <td>Heather</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Heather grassland</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.01</td>\n",
       "      <td>Bog</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Water</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Rock</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Saltmarsh</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.40</td>\n",
       "      <td>Urban</td>\n",
       "      <td>Building</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.40</td>\n",
       "      <td>Woodland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.25</td>\n",
       "      <td>Arable and horticulture</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Improved grassland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.10</td>\n",
       "      <td>Neutral grassland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Calcareous grassland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Acid grassland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.03</td>\n",
       "      <td>Fen, March, Swamp</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.06</td>\n",
       "      <td>Heather</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Heather grassland</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.01</td>\n",
       "      <td>Bog</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Water</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Rock</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Saltmarsh</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Urban</td>\n",
       "      <td>Tree</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Woodland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.25</td>\n",
       "      <td>Arable and horticulture</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Improved grassland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.10</td>\n",
       "      <td>Neutral grassland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Calcareous grassland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Acid grassland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.03</td>\n",
       "      <td>Fen, March, Swamp</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.06</td>\n",
       "      <td>Heather</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Heather grassland</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.01</td>\n",
       "      <td>Bog</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.40</td>\n",
       "      <td>Water</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Rock</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.05</td>\n",
       "      <td>Saltmarsh</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.20</td>\n",
       "      <td>Urban</td>\n",
       "      <td>Water</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Value                    Label      Type\n",
       "0    0.20                 Woodland  Building\n",
       "1    0.25  Arable and horticulture  Building\n",
       "2    0.05       Improved grassland  Building\n",
       "3    0.10        Neutral grassland  Building\n",
       "4    0.05     Calcareous grassland  Building\n",
       "5    0.05           Acid grassland  Building\n",
       "6    0.03        Fen, March, Swamp  Building\n",
       "7    0.06                  Heather  Building\n",
       "8    0.05        Heather grassland  Building\n",
       "9    0.01                      Bog  Building\n",
       "10   0.20                    Water  Building\n",
       "11   0.05                     Rock  Building\n",
       "12   0.05                Saltmarsh  Building\n",
       "13   0.40                    Urban  Building\n",
       "0    0.40                 Woodland      Tree\n",
       "1    0.25  Arable and horticulture      Tree\n",
       "2    0.05       Improved grassland      Tree\n",
       "3    0.10        Neutral grassland      Tree\n",
       "4    0.05     Calcareous grassland      Tree\n",
       "5    0.05           Acid grassland      Tree\n",
       "6    0.03        Fen, March, Swamp      Tree\n",
       "7    0.06                  Heather      Tree\n",
       "8    0.05        Heather grassland      Tree\n",
       "9    0.01                      Bog      Tree\n",
       "10   0.20                    Water      Tree\n",
       "11   0.05                     Rock      Tree\n",
       "12   0.05                Saltmarsh      Tree\n",
       "13   0.20                    Urban      Tree\n",
       "0    0.20                 Woodland     Water\n",
       "1    0.25  Arable and horticulture     Water\n",
       "2    0.05       Improved grassland     Water\n",
       "3    0.10        Neutral grassland     Water\n",
       "4    0.05     Calcareous grassland     Water\n",
       "5    0.05           Acid grassland     Water\n",
       "6    0.03        Fen, March, Swamp     Water\n",
       "7    0.06                  Heather     Water\n",
       "8    0.05        Heather grassland     Water\n",
       "9    0.01                      Bog     Water\n",
       "10   0.40                    Water     Water\n",
       "11   0.05                     Rock     Water\n",
       "12   0.05                Saltmarsh     Water\n",
       "13   0.20                    Urban     Water"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels = [\n",
    "\"Woodland\",\n",
    "\"Arable and horticulture\",\n",
    "\"Improved grassland\",\n",
    "\"Neutral grassland\",\n",
    "\"Calcareous grassland\",\n",
    "\"Acid grassland\",\n",
    "\"Fen, March, Swamp\",\n",
    "\"Heather\",\n",
    "\"Heather grassland\",\n",
    "\"Bog\",\n",
    "\"Water\",\n",
    "\"Rock\",\n",
    "\"Saltmarsh\",\n",
    "\"Urban\"\n",
    "]\n",
    "\n",
    "building_feature_follow_values = \\\n",
    "    [0.2,0.25,0.05,0.1,0.05,0.05,0.03,0.06,0.05,0.01,0.2,0.05,0.05,0.4]\n",
    "tree_follow_values = \\\n",
    "    [0.4,0.25,0.05,0.1,0.05,0.05,0.03,0.06,0.05,0.01,0.2,0.05,0.05,0.2]\n",
    "water_follow_values = \\\n",
    "    [0.2,0.25,0.05,0.1,0.05,0.05,0.03,0.06,0.05,0.01,0.4,0.05,0.05,0.2]\n",
    "\n",
    "df = pd.concat([\n",
    "    pd.DataFrame({\"Value\":building_feature_follow_values,\"Label\":labels,\"Type\":\"Building\"}),\n",
    "    pd.DataFrame({\"Value\":tree_follow_values,\"Label\":labels,\"Type\":\"Tree\"}),\n",
    "    pd.DataFrame({\"Value\":water_follow_values,\"Label\":labels,\"Type\":\"Water\"}),\n",
    "])\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d360c58e",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "g = sns.barplot(data=df, y=\"Label\", x=\"Value\",hue=\"Type\",ax=ax)\n",
    "g.set(ylabel=None)\n",
    "g.axes.get_legend().set_title(\"Head to\")\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('lcid_viewshed_weights.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aaf0446c",
   "metadata": {
    "pycharm": {
     "name": "#%% md\n"
    }
   },
   "source": [
    "## Viewshed Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "23dfc1c7",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "from scipy.interpolate import griddata\n",
    "from scipy.spatial import Voronoi, voronoi_plot_2d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "89d87376",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [],
   "source": [
    "x,y = np.meshgrid(np.arange(10), np.arange(10))\n",
    "\n",
    "z = np.sin(x+y) + 1\n",
    "\n",
    "# Hand made viewshed\n",
    "z_vis_mask = ~((x+y<14)&(x+y>8))\n",
    "\n",
    "z_lcid = np.ones(z.shape)\n",
    "z_lcid[(x>=5)&(y>=5)] = 2\n",
    "z_lcid[(x<5)&(y<5)] = 3\n",
    "z_lcid[(x<5)&(y>=5)] = 6\n",
    "z_lcid[((x+y<14)&(x+y>6)&(-y+x>1))] = 4\n",
    "z_lcid[((x+y<14)&(x+y>6)&(y-x>3))] = 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "26e83566",
   "metadata": {
    "pycharm": {
     "name": "#%%\n"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAisAAAHQCAYAAABgEypvAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAABACUlEQVR4nO3de1iVdb7//9cCBRQ5JpooppgmmIplGhcz6DA6hk3bmdQi96hFJu0vqWFdk9pRY9KcqfaEZpqyPWyzupqmQs0Zt7vRral7pilJy0NQSvKTPHBUUFxr/f4w2cPgYeH6LO4beD6ui2u17nWv13q7Ennz/tz3vRxut9stAAAAm/KzugAAAIAroVkBAAC2RrMCAABsjWYFAADYGs0KAACwNZoVAABgazQrAADA1mhWAACArdGsAAAAW2tjdQFNwe08L5Ue9z7Ir40U0VEqPSG5znufJ6m88qyRHF9xGbq+sV/bNgrr1lXl3x2Vq9bMexfevq2RHF9wXBdlKEiSf1vJWSuZuta0v7+hIB+pKvM+w+EvdQiTqsolt9P7vB+cOVVlLMu0My6XkRz/Nm0VEdNVpUVH5TxfayRTksLa2O/vXdvoaLnPn5dfUFCTv7bz/HmdOlJkJCuye4z827TsH+ct+093UelxnX/mQe9zYnqp7ewc1S6dJxUVeJ8nafl/7DKS4yul5838Axg9aKAy/3er1o79VxV/tsdI5pzRcUZyfKH9q8vMBAUEydGlt9zHD0vnasxkRnQxk+MjrrW/8z6kY7T8x0+Xc9Nq6USx93k/2PLkSmNZpm0sPW0kJ2bQQD359+1a8os0FRn6XpWkGb0MNfAG9frvv0iSArp3b/LXPnWkSE/3Gmgk6/mCPYqK7Wkky65aR7MCAICNOGTuOAyHoRw7o1kBAKDJOeTnMNVmtPx2hQNsAQCArTFZAQDAAkwLPEezAgCABfxa/uqNMTR2AADA1pisAADQxDgbqHFoVgAAsIC5s4FaPpaBAACArTFZAQDAAkwLPEezAgCABTgbyHM0dgAAwNZs16wUFBTogQceUEJCgpKSkrRw4UKdO3fO6rIAADDm4tlAJr5aw4DGVstA5eXlmjx5snr06KGcnByVlJRowYIFqqmp0TPPPGN1eQAAGOPgbCCP2apZeeutt3T69GktWrRI4eHhkiSn06m5c+cqIyNDnTt3trZAAADQ5Gy1DLRt2zYlJibWNSqSlJqaKpfLpR07dlhXGAAAhplaBmoNbPXnLCwsVGxsbL1toaGhioqKUmFhoUVVAQBgmOPC2UAmvlrDQSu2WgaqqKhQaGhog+1hYWEqLy+/9mC/NlJMLy8q+0HnbvVvDeiUcMZYli+0c7qN5HS8qXe9WxP8YnsYyzIuIMhMTpvA+rcm+Pmby/KFjtHeZ4RH1b81JGxAf6N5JsVUVBvJub5vn3q3pgTFRBjNM8ERECA3J3A0C7ZqVnwmoqPazs4xFtc2/QljWZNmG4tqFu5ds9zqEpolR1R3q0toMv7jp5vLGnmfsSxJGmawNtOGGc578M1cw4n2dO7IEUtel88GahxbNSuhoaGqrKxssL28vFxhYWHXHlx6QrVL53lR2Q86d1Pb9CdUm/uiVPKd93mS1n34hZEcX6k0OFm5d81yvT1xik4cOGQkMz2ph5EcXwj69VNmgtoEyhHVXe7jR6TzZ81khnQ0k+Mjro/WeB8SHiX/kffJuXmdVHbc+7wfbF+cZyzLtO0GJysPvpmrFRPSdWz/QSOZkjTBhpOVbkvfsPT1+Wwgz9mqWYmNjW1wbEplZaWOHz/e4FiWRnGdl4oKvKzuH5R8Zyzv+8/zjeT4Sul5l9G8EwcOqfizPUayXF1sPL49V2M27/xZc5kup5kcXzlRbC6r7LjRvPJ8+/5yUVR62mjesf0HVWToe1WSairMLsmZwBJQ82GrA2yTk5P1ySefqKKiom7bpk2b5Ofnp6SkJAsrAwDALM4G8pyt/pxpaWkKDg5WZmamtm/frj/84Q9auHCh0tLSuMYKAACtlK2WgcLCwrRq1So9//zzyszMVHBwsMaNG6esrCyrSwMAwCg+yNBztmpWJKlXr15auXKl1WUAAOAznA3UOLZaBgIAAPhntpusAADQGvi1ipmIGTQrAABYgGNWPMcyEAAAsDUmKwAANDEOsG0cmhUAACzAMpDnWAYCAAC2xmQFAAALcDaQ52hWAACwAMtAnmMZCAAA2BqTFQAAmhhnAzVOq2hWyivPavl/7PI6p1PCGU2aLa378At9/3m+gcqk0vMuIzm+Mmd0nJEcv9gekqT0pB5ydTlnJLP9q8uM5PhERBczOX7+F25DOkoup5FI19rfGcnxlQ1PrvQ6I2xAfw0bP13bF+epPP8L74v6wcbS08ayTJvRK8pITlBMhCRpQkyEairMZEpSn9wFxrJM8YuKtPb1W0OXYQjLQAAAwNZaxWQFAAC74Wwgz9GsAABgATssAx0+fFgrVqzQnj17dOjQIcXGxmr9+vVXfM7u3bs1adKkSz7Ws2dPbdq06Yr7jR49Wq+88kqj6qRZAQCglTp06JC2bt2qgQMHyuVyye12X/U5/fr109tvv11vW1VVlR566CElJyc32H/+/PmKjY2tux8REdHoOmlWAABoYg6ZO4vHm5yUlBSNGDFCkjRr1izt3bv3qs/p0KGDEhIS6m1777335HK59POf/7zB/r1791b//v29qJJmBQCApucwuAzkRY6fn5nzbNavX68ePXpowIABRvL+GWcDAQCAa3bixAnt2rXrklMVSZo6dari4uKUnJysF198UTU1NY1+DSYrAAA0OYfBs4EcKi4u1sSJEy+7x5YtWwy9VkMbN26U0+ls0KyEhIRoypQpuu222xQYGKhdu3YpNzdXhYWFWrp0aaNeg2YFAAAL2OFsIBPy8vLUr18/9ezZs972+Ph4xcfH191PTExUp06dNG/ePOXn5zdqyYhmBQCAZi46Otqn05PLOXLkiPLz8zV79myP9k9NTdW8efO0d+9emhUAAOyspXw2UF5envz8/DR69Gifvg4H2AIAgGuyYcMGDRkyRJ06dfJ4f0mNPpWZyQoAABawwyEr1dXV2rp1qyTp6NGjqqqqqrsC7ZAhQxQZGanJkyeruLhYmzdvrvfcL7/8UgUFBXrggQcumf3444/rhhtuUHx8fN0BtitXrtSIESNoVgAAaA78HNa3KydPntSMGTPqbbt4f/Xq1Ro6dKhcLpeczoaf+p6Xl6eAgACNGjXqktm9e/dWXl6ecnNzVVtbq65du+rhhx/W1KlTG10nzQoAAK1Ut27ddODAgSvus2bNmktuf+KJJ/TEE09c9nkZGRnKyMjwqr6LaFYAALCA9XOV5oNmBQAAC9CseI6zgQAAgK0xWQEAwAJMVjxHswIAQBNzSHIYOhuoNTQ9LAMBAABbY7ICAIAFWsNExBSaFQAALMDShud4rwAAgK0xWQEAwAI2uNp+s0GzAgCABRwcteIxloEAAICtMVkBAMACzFU8R7MCAIAFaFY8xzIQAACwNSYrAAA0MYckP0OjldYwoaFZAQDAApwN5DmWgQAAgK0xWQEAwALMVTzHZAUAANgakxUAACzA5fY9R7MCAIAF6FU8xzIQAACwNSYrAABYwI/ZisdaRbPickul511e57RzuiVJlU63kTxJmjM6zkiOr7R/dZmZoIAgSVLQr5+SztWYyYzoYibHB1xrf2cmqGO0/MdPl+ujNdKJYiORG55caSTHVzaWnvY6I6aiWsMkba+oVpGBvItm9IoylmVan9wFZoI6hEuSuj87TaoqM5MpyX/wKGNZxgS2t+ylHTK3DNQaWh6WgQAAgK21iskKAAC24jB4NlArGK3QrAAAYIFW0GMYwzIQAACwNSYrAABYgA8y9BzNCgAAFvCjV/EYy0AAAMDWmKwAAGABBiueo1kBAKCJcVG4xmEZCAAA2BqTFQAALMDZQJ6jWQEAwALGrmDbCtCsAADQSh0+fFgrVqzQnj17dOjQIcXGxmr9+vVXfV5KSoqOHj3aYHt+fr4CAwPr7peUlCg7O1vbt29X27ZtNXLkSM2ePVsdOnRoVJ22alY++ugjffjhh9q3b58qKip0ww03aOLEiRo7dqwctKAAgBbEDgeNHjp0SFu3btXAgQPlcrnkdrs9fu6oUaOUnp5eb1tAQEDdf9fW1mrKlCmSpJdeekk1NTV68cUX9dhjj2np0qWNqtNWzcrKlSvVtWtXzZo1SxEREfrkk0/09NNP69ixY3rkkUesLg8AAGPs8Ct4SkqKRowYIUmaNWuW9u7d6/FzO3bsqISEhMs+/qc//UmHDh3Sxo0bFRsbK0kKDQ3Vgw8+qPz8fA0YMMDj17JVs7JkyRJFRkbW3U9MTFRZWZn+4z/+Q//v//0/+fnZoQ8FAKBl8OXP1W3btummm26qa1QkKSkpSeHh4dq6dWujmhVb/fT/x0blori4OFVVVenMmTMWVAQAgC845HCY+bJqRpOXl6ebb75ZgwYN0kMPPaQDBw7Ue7ywsLBeoyJJDodDPXv2VGFhYaNey1aTlUv59NNP1blz50YfjAMAQGtRXFysiRMnXvbxLVu2GH29lJQUDRgwQNHR0SoqKtLrr7+uCRMm6P3331dMTIwkqaKiQiEhIQ2eGxYWpvLy8ka9nq2blb/97W/auHGjnnjiCa9y/Nq2UfSggV7X0/Gm3vVuTfCL7WEsyycCgszktAmsf2uCn7+5LNM6RpvJCY+qf2tA2ID+xrJ8Iaai2uuM6/v2qXdrSlBMhNE8ozqEm8lpF1L/1hSHrQb5tmCHY1au1VNPPVX334MHD1ZSUpJSU1O1YsUKPffcc8Zfz7bNyrFjx5SVlaWhQ4dq0qRJXmWFdeuqzP/daqgy6d41y41ltTaOqO5Wl9Ak/MdPN5s38j5jWcMM12baMINZD76ZazCtdfGPS7S6hKbhclnysqYvtx8dHW18etIYnTp10q233qp9+/bVbQsNDVVVVVWDfcvLy9WlS5dG5duyWamoqNBDDz2k8PBw5eTkeH0AUPl3R7V27L96XVfHm3rr3jXL9fbEKTpx4JDXeZKUntTDSI6vBP36qavv5Ik2gXJEdZf7+BHp/FkzmSEdzeT4gOujNWaCwqPkP/I+OTevk8qOG4ncvjjPSI6vbDc0WXnwzVytmJCuY/sPGqjqggk2nqx0f3aamaB2IfKPS5Tzq51SdaWZTNm0+QkMtrqCFi02NlYHD9b//nO73frmm2+UlJTUqCzbNSs1NTXKyMhQZWWl3n777UuudzWWq/a8ij/bY6C6C04cOGQsz9XlnJEcnzlXYzbv/FlzmS6nmRxfOFFsNq/suLHM8vwvjOT4SlHpaWNZx/YfVJHB7/2aCnPLccZVlZnNq640m+m2ZoJhZy3p+mElJSX69NNPNWbMmLptycnJ+vDDD/Xtt9+qR48ekqSdO3eqrKxMw4Y1boZqq2bl/PnzevTRR1VYWKi1a9eqc+fOVpcEAIBP+NmgV6murtbWrRcOkzh69Kiqqqq0adMmSdKQIUMUGRmpyZMnq7i4WJs3b5YkrV+/Xh9//LGGDRumTp06qaioSMuWLZO/v78eeOCBuuxRo0Zp6dKlmjZtmmbOnKnq6motXLhQw4cPb9Rpy5LNmpW5c+fq448/1qxZs1RVVaXPP/+87rH4+Ph6V8YDAADeOXnypGbMmFFv28X7q1ev1tChQ+VyueR0/t8ku1u3bvr+++/1wgsvqLKyUiEhIbr99ts1ffr0ujOBJKlt27Zavny5srOzNXPmTLVp00YjR47UnDlzGl2nrZqVHTt2SJIWLFjQ4LEtW7aoW7duTV0SAAA+4bDBaKVbt24Nro/yz9asqX8MXkJCQoNtl9O5c2fl5ORcc30X2apZ+e///m+rSwAAwPccBj912fqex+c48R0AANiarSYrAAC0Fi3oZCCfo1kBAKCJOWTu1OXW0POwDAQAAGyNyQoAABZgGchzNCsAAFigJV3B1tdYBgIAALbGZAUAAAswWPEczQoAABbwo1vxGMtAAADA1pisAADQ1LjcfqPQrAAAYAHOBvJcq2hWwtu31ZzRcV7n+MX2kCSlJ/WQq8s5r/Mkqf2ry4zk+ExEFzM5fv4XbkM6Si7nlff1kGvt74zk+MKGJ1cayQkb0F/Dxk/X9sV5Ks//wkjmxtLTRnJ8ZUavKK8zgmIiJEkTYiJUU+F93kV9cht+Irxd+A8eZSbIceHoAP+4RMntMpMpyfnXTcayTPEbcqckydGug8WV4GpaRbMCAICdOFTXFxrJauk4wBYAANgakxUAAJqcw+AxKy1/tkKzAgCABTi+1nMsAwEAAFtjsgIAgAU4ddlzNCsAAFiAXsVzLAMBAABbY7ICAEBTcxj8IMNWMKGhWQEAoIk5ZG4ZqBX0KiwDAQAAe2OyAgCABTgbyHM0KwAAWIBexXMsAwEAAFtjsgIAgAWYrHiOZgUAAAs4/OhWPMUyEAAAsDUmKwAAWIBlIM/RrAAA0NS4gm2jsAwEAABsjckKAABNjMvtNw7NCgAAFuAKtp6jWQEAoJU6fPiwVqxYoT179ujQoUOKjY3V+vXrr/ic77//XitXrtSOHTt05MgRhYSE6LbbbtPMmTPVtWvXuv12796tSZMmNXj+6NGj9corrzSqTpoVAAAsYIfByqFDh7R161YNHDhQLpdLbrf7qs/Zt2+fNm/erLFjx2rgwIEqLS3VkiVLNH78eK1fv16RkZH19p8/f75iY2Pr7kdERDS6TpoVAAAsYIdloJSUFI0YMUKSNGvWLO3du/eqz7n11lv10UcfqU2b/2shbrnlFg0fPlzvv/++0tPT6+3fu3dv9e/f36s6aVYAAGil/Pwaf1JwaGhog23XX3+9IiMj9f3335soqwGaFQAALGCDwYox33zzjU6ePKlevXo1eGzq1KkqKytTVFSU7rzzTs2YMUNBQUGNyqdZAQCgmSsuLtbEiRMv+/iWLVt89tput1vZ2dnq1KmT7rzzzrrtISEhmjJlim677TYFBgZq165dys3NVWFhoZYuXdqo16BZAQCgyTkMHrNi7YgmJydHu3bt0vLly9W+ffu67fHx8YqPj6+7n5iYqE6dOmnevHnKz8/XgAEDPH4NmhUAAJqaQ3KYuoa8Q4qOjvbp9ORy3nnnHS1evFi/+c1vlJiYeNX9U1NTNW/ePO3du7dRzQqX2wcAAI22efNmPffcc5o+fbrGjRvn09disgIAQBO7cLl9M8s3ViwC7d69WzNnztT48eOVmZnp8fM2bNggSY0+lZlmBQAAK/hZfzpQdXW1tm7dKkk6evSoqqqqtGnTJknSkCFDFBkZqcmTJ6u4uFibN2+WJBUUFCgzM1M9evTQmDFj9Pnnn9flRUZGqnv37pKkxx9/XDfccIPi4+PrDrBduXKlRowYQbMCAAA8c/LkSc2YMaPetov3V69eraFDh8rlcsnpdNY9vmfPHlVWVqqyslL33Xdfvef+8pe/1IIFCyRduBhcXl6ecnNzVVtbq65du+rhhx/W1KlTG10nzQoAAFawwYVWunXrpgMHDlxxnzVr1tS7f/fdd+vuu+++anZGRoYyMjK8qu8imhUAACxgh8vtNxecDQQAAGyNyQoAAE3NIXMH2LaCAU2raFYc10Wp/avLvA8KuPBZBkG/fko6V+N9niRFdDGT4yOutb8zE9QxWv7jp8v10RrpRLGRyA1PrjSS4wsbS08byYmpqNYwSdsrqlVkKHNGrygjOb7SJ3eB9yEdwiVJ3Z+dJlWVeZ/3A//Bo4xlmeb86yYzQR0i5H/rz+T8cqdUVWomU9KB9NnGsky58eMLFzEL6N7BmgJYBvIYy0AAAMDWWsVkBQAAu3HY4DorzQXNCgAATc5hcBmo5Tc9LAMBAABbY7ICAIAFWAbyHM0KAABN7cInGZrLauFYBgIAALbGZAUAACuwDOQxmhUAACzAZwN5jmUgAABga0xWAACwAstAHmOyAgAAbI3JCgAAVuCYFY/RrAAA0NQcksPU2kYr6Hlsuwx0+vRpJScn66abbtIXX3xhdTkAAMAitp2svPbaa3I6nVaXAQCAD/BBho1hy8lKQUGB3nzzTU2bNs3qUgAA8AmHn8PIV2tgy2YlOztbaWlp6tmzp9WlAAAAi9muWdm0aZMOHjyozMxMq0sBAMB3HA4zX62ArY5Zqa6u1oIFC5SVlaUOHTqYC3ZICgjyPqdNYP1bE/z8zWX5QsdoMznhUfVvDQgb0N9YlmkxFdVGcq7v26ferQlBMRHGsnyiQ7j3Ge1C6t+aYuz0DR/oYOj/q4/eu6B+/YzmmeAICJD73DnrCmglSzgmONxut9vqIi56+eWXtWPHDr377rtyOBzavXu3Jk2apHfffVf9+1/7Dya3281nMAAAGjh35IgCundv8td1lRTr7KP3GckK/Pd18uts6BdLm7LNZOXo0aPKzc3V4sWLVVlZKUk6c+ZM3e3p06cVHBx8beHOWrmPH/a+yDaBckR1l/v4Een8We/zJCmko5kcH3F9tMZMUHiU/EfeJ+fmdVLZcSOR2xfnGcnxhe0GJysPvpmrFRPSdWz/QSOZE2w+Wen+rIED69uFyD8uUc6vdkrVld7n/cA/LtFYlmnOL3eaCWoXIv/4xAt5Bt+7w3NzjGWZErPsDete3GHwgwxbwe/itmlWvvvuO9XW1mrq1KkNHps0aZIGDhyod95559rC3ZLO1XhX4D86f9Zcnsvmp2efKDabV3bcWGZ5vn2vv1NUetpo3rH9B1X02R4jWTUV5pbifKKqzFxWdaXZPLfLXJZpVaVm86orjWbW7NtnLMsUS5eAJJaBGsE2zUpcXJxWr15db9tXX32l+fPna+7cuV4tAwEAgObLNs1KaGiohg4desnH+vXrp342PDgLAIBrxrGUHrNNswIAQGvhkLljVlpDy2PrZmXo0KE6cOCA1WUAAAAL2bpZAQCgZXIYPMC25c9WaFYAALAA1//ynI0vxwgAAMBkBQCApueQuWWgVjCgoVkBAMAKLAN5jGUgAABaqcOHD+uZZ57RmDFjFB8fr5///OcePc/tdmvZsmUaPny4BgwYoHvvvVeff/55g/1KSko0bdo0DRo0SEOGDNGTTz6pqqqqRtdJswIAgAUcfg4jX944dOiQtm7dqhtuuEG9evXy+HlvvPGGXn31Vd1///1aunSpoqKilJ6erqKiorp9amtrNWXKFH377bd66aWX9Nxzz2n79u167LHHGl0ny0AAALRSKSkpGjFihCRp1qxZ2rt371Wfc/bsWS1dulTp6em6//77JUm33nqr7rjjDq1YsULPPfecJOlPf/qTDh06pI0bNyo2NlbShavVP/jgg8rPz9eAAQM8rvOaJyt79pj5UDUAAFolh8PMlxf8/BrfBvz9739XVVWVUlNT67YFBARo5MiR2rZtW922bdu26aabbqprVCQpKSlJ4eHh2rp1a+PqbHSVP7j33ns1atQoLV68uN7YBwAAXMXFs4FMfDXxcbqFhYWSVK8JkaRevXqpuLhYNTU1dfv98z4Oh0M9e/asy/DUNS8D/fa3v1VeXp6WLFmiRYsWaeDAgRozZoxSU1MVHh5+rbEAAKCRiouLNXHixMs+vmXLFmOvVVFRoYCAAAUGBtbbHhoaKrfbrfLycgUFBamiokIhISENnh8WFqby8vJGveY1Nyt33XWX7rrrLp06dUobN27U+vXrNXfuXL3wwgv68Y9/rH/5l39RSkqKAgICrvUlzPH3lyK6eJ/j53/hNqSj5HJ6nyfJtfZ3RnJ8ZcOTK43khA3or2Hjp2v74jyV539hJHNj6WkjOb4wo1eUkZygmAhJ0oSYCNVUmMnsk7vASI6v+A8e5X2I48LQ2D8uUXK7vM/7gfOvm4xlmXYgfbaRnKB+/RT74c90eG6OavbtM5IpSa8WHjeWZcrz5y/8O27mO6uxHAavYOuQ5DaUZU9eH2AbGRmpX/3qV/rVr36lI0eOKC8vT3l5ecrKylJISIhGjRqlMWPGaPDgwSbqBQCgZTD22UBSdHS00enJlYSGhurcuXM6e/ZsvelKRUWFHA6HwsLC6va71GnK5eXl6tKlcQMEo6cuBwYGql27dgoMDJTb7ZbD4dCWLVs0ceJEjR07Vl9//bXJlwMAAE3s4nEo33zzTb3thYWFio6OVlBQUN1+/3xsitvt1jfffNPgWJar8bpZqaqq0h/+8Afdf//9SklJ0csvv6yuXbvq1Vdf1fbt2/U///M/euWVV3Tq1CnNnm1mTAkAQLNng7OBrsUtt9yiDh066KOPPqrbVltbqz//+c9KTk6u25acnKz9+/fr22+/rdu2c+dOlZWVadiwYY16zWteBvqv//ov5eXl6S9/+YvOnj2r/v37a86cORo9erQiIiLq7XvHHXeooqJC8+bNu9aXAwCgZbHB5farq6vrTiM+evSoqqqqtGnThWOzhgwZosjISE2ePFnFxcXavHmzpAurKBkZGcrJyVFkZKT69OmjdevWqaysTA8++GBd9qhRo7R06VJNmzZNM2fOVHV1tRYuXFh31dvGuOZm5ZFHHlGXLl10//33a8yYMVcd6fTt21d33XXXtb4cAAAw7OTJk5oxY0a9bRfvr169WkOHDpXL5ZLTWf+kkoceekhut1u5ubk6deqU4uLitGLFCsXExNTt07ZtWy1fvlzZ2dmaOXOm2rRpo5EjR2rOnDmNrvOam5VVq1Zp6NChHu8/YMCARndSAAC0WDaYrHTr1k0HDhy44j5r1qxpsM3hcCgjI0MZGRlXfG7nzp2Vk5PjVY2SF81KYxoVAADwDxySruHqsZfNauH4IEMAAGBrfJAhAABWsMEyUHNBswIAQJMzedpxy296WAYCAAC2xmQFAAArsAzkMZoVAACsYOpsoFaAdwoAANgakxUAAKzAMpDHaFYAtChul0sV+w/o3JmzCmgfqNC+veVg3A47olnxGM0KgBbj5P9+qsJVb+rcqdK6bQGREYqdPEHXDbnVwsoAeINfNwC0CCf/91Ptf2VxvUZFks6dKtX+Vxbr5P9+alFlwCU4dGGyYuTL6j+M79GsAGj23C6XCle9ecV9Clevk9vlaqKKAJhEswKg2avYf7DBROWfnTt5ShX7DzZRRcDVOC6cumziqxWMVjhmBUCzd660zOh+QJPgAFuPMVkB0OwFRIQb3Q+AvdCsAGj2Qvv2UUBkxBX3CbguUqF9+zRRRYAHTB1g2wrQrABo9hx+foqdPOGK+8ROuo/rrcBeaFY8xncugBbhuiG3qm9WZoMJS8B1keqblcl1VoBmjANsAbQY1w25VZGDB6li/yGuYAt7c8jc38tWMFyhWQHQojj8/BTWL05qFyJVV0purq0Cm2olSzgm8OsGAACwNSYrAAA0OZMHx7b8CQ3NCgAAVmAZyGMsAwEAAFtjsgIAgBU4S81jNCsAAFiBZSCP0dYBAABbY7ICAIAVmKx4jGYFAICm5pC5ZqUV9DwsAwEAAFtjsgIAQJNzGDwbqOWPVmhWAACwAseseKx1NCtVZXKt/Z33OR2j5T9+ulwfrZFOFHufJ2nDkyuN5PjKxtLTRnJiKqo1TNL2imoVGcqc0SvKSI4v9MldYCaoQ7gkqfuz06SqMiOR/oNHGcnxFedfN3kf0iFC/rf+TM4vd0pVpd7n/eBA+mxjWaa9WnjcSE5MWKmelLTuu1IVGcqUpDsjg41lmdKe65w0G62jWQEAwG6YrHiMZgUAACsw2fEYzQoAAK1YQUGBsrOz9dlnnyk4OFhjxozRo48+qoCAgMs+Z/fu3Zo0adIlH+vZs6c2bdp0xf1Gjx6tV155xeMaaVYAAGhqNrnOSnl5uSZPnqwePXooJydHJSUlWrBggWpqavTMM89c9nn9+vXT22+/XW9bVVWVHnroISUnJzfYf/78+YqNja27HxER0ag6aVYAAGil3nrrLZ0+fVqLFi1SeHi4JMnpdGru3LnKyMhQ586dL/m8Dh06KCEhod629957Ty6XSz//+c8b7N+7d2/179//mutkwQwAACs4HGa+vLBt2zYlJibWNSqSlJqaKpfLpR07djQqa/369erRo4cGDBjgVU2XQrMCAECTM9SoOBzyZh2osLCw3vKMJIWGhioqKkqFhYUe55w4cUK7du265FRFkqZOnaq4uDglJyfrxRdfVE1NTaPqZBkIAIBmrri4WBMnTrzs41u2bLnk9oqKCoWGhjbYHhYWpvLyco9ff+PGjXI6nQ2alZCQEE2ZMkW33XabAgMDtWvXLuXm5qqwsFBLly71OJ9mBQAAK7SgU5fz8vLUr18/9ezZs972+Ph4xcfH191PTExUp06dNG/ePOXn53u8ZESzAgCAFQxeFC46Ovqy05MrCQ0NVWVlZYPt5eXlCgsL8yjjyJEjys/P1+zZnl3hOTU1VfPmzdPevXs9blZaTlsHAAAaJTY2tsGxKZWVlTp+/HiDY1kuJy8vT35+fho9erQvSpREswIAgDVscDZQcnKyPvnkE1VUVNRt27Rpk/z8/JSUlORRxoYNGzRkyBB16tTJ4/0lNepUZpaBAACwgsP6eUFaWprWrFmjzMxMZWRkqKSkRAsXLlRaWlq9a6xMnjxZxcXF2rx5c73nf/nllyooKNADDzxwyfzHH39cN9xwg+Lj4+sOsF25cqVGjBjR/JuVP/7xj1q1apUKCgrUvn179e/fX4sWLVJQUJDVpQEA0GKEhYVp1apVev7555WZmang4GCNGzdOWVlZ9fZzuVxyOp0Nnp+Xl6eAgACNGnXpT3Pv3bu38vLylJubq9raWnXt2lUPP/ywpk6d2qg6bdesLFmyRG+88YYefvhhJSQkqLS0VDt37rzkmwQAQLPkkORn/eX2JalXr15auXLlFfdZs2bNJbc/8cQTeuKJJy77vIyMDGVkZHhTniSbNSuFhYVatGiRXnvtNQ0bNqxu++U6NgAAmieHwWUgc2cV2ZX1C2b/4L333lO3bt3qNSoAAKB1s1WzsmfPHvXp00evvfaaEhMTdfPNNystLU179uyxujQAAMyywdlAzYWtloGOHz+uvXv36uDBg3r22WfVrl07vf7660pPT9ef//xnXXfdddcW7PCXOkZ7X2B4VP1bA8IGXPunUDaFmIpqIznX9+1T79aEoJjGfcR4k+oQbianXUj9WxNscAbCFXUw8P/VF++bpKB+/YzmmRQTVmokxxffq5IUFtbOaJ4JfgEBcp07Z2EBNv9etBGH2+12W13ERaNGjdK3336rDz74QH379pUklZWVKSUlRZMnT9aMGTOuKdftdsvRSrpPAIDnTn97WME9bmjy13VXnJLrnVeMZPndkyVHaKSRLLuy1WQlNDRU4eHhdY2KJIWHhys+Pl5ff/31tQdXlcu5abX3BYZHyX/kfXJuXieVHfc+T9L2xXlGcnxlu8HJyoNv5mrFhHQd23/QSOYEG09Wuj87zUxQuxD5xyXK+dVOqbrhJbGvhX9copEcX3F+udP7kHYh8o9PvJBl6H2TpMNzc4xlmbbuO3OTFdPfq5L0YxtOVm5ba+Dngjf4JdpjtmpWbrzxRh05cuSSj509e/bag91O6UTxtT//n5UdN5ZXnv+FkRxfKSo9bTTv2P6DKvrMzDFINRXmluOMqyozm1ddaS7T7TKT4ytVZn7oSvrhfTOXV7Nvn7Es04oKzfwCdZHJ71VJKo8MNpZliqVLQA6DZwO1gqbHVgtmP/nJT1RWVqavvvqqbltpaan27dunfjZeKwYAAL5jq8nKxcvvTp8+XVlZWQoMDNSyZcsUEBCgCRMmWF0eAADmtIKJiCm2alb8/Py0bNkyzZ8/X88884xqa2s1ePBgrV27VlFRNh75AwDQWJwN5DFbNSuSFBkZqd/+9rdWlwEAAGzCds0KAACtAstAHmMGBQAAbI3JCgAAVrD71aRthGYFAAAr+LEM5CnaOgAAYGtMVgAAaGpcwbZRaFYAALBCK2gyTGEZCAAA2BqTFQAArMDZQB6jWQEAwAqcDeQx2joAAGBrTFYAALACB9h6rFU0K2dOVWnLkyu9zgkb0F/Dxk/X9sV5Ks//wvvCJG0sPW0kx1dm9DLzaddBMRGSpAkxEaqpMJPZJ3eBkRxf8B88ykzQD2va/nGJkttlJNL5101GcnzlQPpsrzOC+vVT7Ic/0+G5OarZt89AVRe8WnjcWJZpd0YGG8kJC2snSfpxWDuVG8qUpNG/ecBYlil+kSEWvrrBU5fV8pseloEAAICttYrJCgAAtuKQuQNsW/5ghWYFAABLcOqyx3inAACArTFZAQDACpwN5DGaFQAArMAykMd4pwAAgK0xWQEAoMk5DF5uv+UvJ9GsAABgBZaBPMY7BQAAbI3JCgAATc0hc2cDtfxVICYrAADA3pisAABgBT/mBZ6iWQEAwAo2uShcQUGBsrOz9dlnnyk4OFhjxozRo48+qoCAgCs+LyUlRUePHm2wPT8/X4GBgXX3S0pKlJ2dre3bt6tt27YaOXKkZs+erQ4dOnhcI80KAACtVHl5uSZPnqwePXooJydHJSUlWrBggWpqavTMM89c9fmjRo1Senp6vW3/2OTU1tZqypQpkqSXXnpJNTU1evHFF/XYY49p6dKlHtdJswIAQJNzGDx1+donNG+99ZZOnz6tRYsWKTw8XJLkdDo1d+5cZWRkqHPnzld8fseOHZWQkHDZx//0pz/p0KFD2rhxo2JjYyVJoaGhevDBB5Wfn68BAwZ4VCcLZgAAWMHhMPPlhW3btikxMbGuUZGk1NRUuVwu7dixw8s/4IX8m266qa5RkaSkpCSFh4dr69atHufQrAAA0EoVFhbWaySkC5OPqKgoFRYWXvX5eXl5uvnmmzVo0CA99NBDOnDgwFXzHQ6Hevbs6VH+RSwDAQBgBYNnAxUXF2vixImXfXzLli2X3F5RUaHQ0NAG28PCwlReXn7F10xJSdGAAQMUHR2toqIivf7665owYYLef/99xcTE1OWHhIRcU/4/olkBAKCptYCLwj311FN1/z148GAlJSUpNTVVK1as0HPPPWf0tWhWAABo5qKjoy87PbmS0NBQVVZWNtheXl6usLCwRmV16tRJt956q/bt21cvv6qq6pL5Xbp08TibY1YAALCCw8/MlxdiY2MbHDtSWVmp48ePNzjWxFS+2+3WN99806h8mhUAAJqcoTOBHA55sw6UnJysTz75RBUVFXXbNm3aJD8/PyUlJTUqq6SkRJ9++qn69+9fL3///v369ttv67bt3LlTZWVlGjZsmMfZLAMBANBKpaWlac2aNcrMzFRGRoZKSkq0cOFCpaWl1bvGyuTJk1VcXKzNmzdLktavX6+PP/5Yw4YNU6dOnVRUVKRly5bJ399fDzzwQN3zRo0apaVLl2ratGmaOXOmqqurtXDhQg0fPtzja6xINCsAAFjD2EXhrl1YWJhWrVql559/XpmZmQoODta4ceOUlZVVbz+XyyWn01l3v1u3bvr+++/1wgsvqLKyUiEhIbr99ts1ffr0ujOBJKlt27Zavny5srOzNXPmTLVp00YjR47UnDlzGlUnzQoAAFbws8dnA/Xq1UsrV6684j5r1qypdz8hIaHBtsvp3LmzcnJyrrU8SRyzAgAAbI7JCgAAVrDBMlBzQbMCAEBTawEXhWtKtHUAAMDWmKwAANDkHAaXgVr+aIVmBQAACzhMLQO1AiwDAQAAW2OyAgCAFTgbyGO8UwAAwNaYrAAAYAUmKx6jWQEAwAo2udx+c0BbBwAAbK1VTFbOuFzaWHra65yYimoNk7S9olpFBvIkaUavKCM5vtInd4GZoA7hkqTuz06TqsqMRPoPHmUkxxecf91kJqhDhPxv/ZmcX+6UqkqNRB5In20kx1deLTzudUZMWKmelLTuu1IVGci76M7IYGNZpo3+zQNmgjpGS5KSMv9FOjHYTKYkv3993FiWMcFhFr4411lpjFbRrAAAYCtcbr9RWAYCAAC2xmQFAAArcDaQx2hWAACwApfb9xhtHQAAsDUmKwAAWIFlII/RrAAA0OQcBi8K1/KXk2jrAACArTFZAQDACiwDeYxmBQCApsZF4RqFtg4AANgakxUAAKzAMpDHaFYAALACF4XzmO3aui1btmj8+PEaNGiQfvSjH2nGjBkqKiqyuiwAAGARWzUru3fv1iOPPKIbb7xRixcv1pw5c7R//36lp6erpqbG6vIAADDEcWEZyMRXKzjC1lbLQBs2bFB0dLReeOEFOX4Yj0VGRmry5Mnau3evBg8ebHGFAAAY4mereYGt2eqdOn/+vIKDg+saFUkKCQmRJLndbqvKAgAAFrJVs3L33XeroKBAa9euVWVlpYqKivTyyy8rPj5et9xyi9XlAQBgjMPhMPLVGthqGWjw4MFatGiRHnvsMc2bN0+SFBcXp+XLl8vf3/+ac/3btFXMoIFe13d93z71bk0IiokwluUTHcLN5LQLqX9rgp1P++tg6P+rD963oH79jGX5QkxYqdcZvvhelaSwsHZG84zqGG0mJzyq/q0pftf+b3iLZed/w2zG4bbR+srf//53ZWRkaOzYsRo+fLjKysr02muvqU2bNnrzzTcVFBR0Tblut7vVdJ8AAM+5XU45LGik3OdqpG/zzYT1GCBHwLX9fGwubDVZyc7O1u23365Zs2bVbUtISNDw4cP1wQcf6N57772m3NKio1ryizSv67u+bx89+GauVkxI17H9B73Ok6QJNp+sdH92mpmgdiHyj0uU86udUnWlkUj/uEQjOb7g/HKnmaB2IfKPT7yQZ+h9Ozw3x0iOr6z7zsxkxfT3qiT92MaTlaTMfzETFB4l/xFpcv7XW1LZcTOZkvxSJxrLMsbkpLexuNx+o9iqWSkoKNBPf/rTetuuv/56RURE6MiRI9ec6zxfq6LP9nhbXp1j+w8ay6upMDxqNa2qzGxedaW5TLfLTI4vVHn/A7ee6kpjmTX79hnJ8ZWiQnM/IE1+r0pSeWSwsSzjThg+W7LsuHSi2Fyey2kuC62OrZqV6Ohoffnll/W2HT16VKWlperatatFVQEAYJrD4DErLX+0YqtmJS0tTS+88IKys7OVkpKisrIyLVmyRNddd51SU1OtLg8AAHNscixlQUGBsrOz9dlnnyk4OFhjxozRo48+qoCAgMs+5/vvv9fKlSu1Y8cOHTlyRCEhIbrttts0c+bMesOF3bt3a9KkSQ2eP3r0aL3yyise12irZmXSpEkKCAjQunXr9Ic//EHBwcFKSEjQv//7vysiwt7HdgAA0NyUl5dr8uTJ6tGjh3JyclRSUqIFCxaopqZGzzzzzGWft2/fPm3evFljx47VwIEDVVpaqiVLlmj8+PFav369IiMj6+0/f/58xcbG1t1v7M90WzUrDodD9913n+677z6rSwEAwLdscAXbt956S6dPn9aiRYsUHh4uSXI6nZo7d64yMjLUuXPnSz7v1ltv1UcffaQ2bf6vjbjllls0fPhwvf/++0pPT6+3f+/evdW/f/9rrtP6dwoAgNbI4TDz5YVt27YpMTGxrlGRpNTUVLlcLu3YseOyzwsNDa3XqEgXToiJjIzU999/71VNl0KzAgBAK1VYWFhveUa60IhERUWpsLCwUVnffPONTp48qV69ejV4bOrUqYqLi1NycrJefPHFRn84sa2WgQAAaB3Mng1UXFysiRMvfy2bLVu2XHJ7RUWFQkNDG2wPCwtTeXm5xxW43W5lZ2erU6dOuvPOO+u2h4SEaMqUKbrtttsUGBioXbt2KTc3V4WFhVq6dKnH+TQrAAA0tRZ2UbicnBzt2rVLy5cvV/v27eu2x8fHKz4+vu5+YmKiOnXqpHnz5ik/P18DBgzwKJ9mBQCAZi46Ovqy05MrCQ0NVWVlw6tjl5eXKywszKOMd955R4sXL9ZvfvMbJSZe/criqampmjdvnvbu3UuzAgCAvVk/EomNjW1wbEplZaWOHz/e4FiWS9m8ebOee+45TZ8+XePGjfNVmRxgCwCAJWxwNlBycrI++eQTVVRU1G3btGmT/Pz8lJSUdMXn7t69WzNnztT48eOVmZnp8Wtu2LBBkhp1KjOTFQAAWqm0tDStWbNGmZmZysjIUElJiRYuXKi0tLR611iZPHmyiouLtXnzZkkXrnqbmZmpHj16aMyYMfr888/r9o2MjFT37t0lSY8//rhuuOEGxcfH1x1gu3LlSo0YMYJmBQAA27PB5fbDwsK0atUqPf/888rMzFRwcLDGjRunrKysevu5XC45nf/3YZR79uxRZWWlKisrG1zI9Ze//KUWLFgg6cLF4PLy8pSbm6va2lp17dpVDz/8sKZOndqoOmlWAACwhPXNiiT16tVLK1euvOI+a9asqXf/7rvv1t13333V7IyMDGVkZHhTniSOWQEAADbHZAUAACvYYBmouaBZAQDACvQqHmsVzUpYG3/N6BXldU5QzIWPtJ4QE6GaCu/zJKlP7gIjOb7iP3iUmaAfLivtH5couV1GIp1/3WQkxxcOpM82khPUr59iP/yZDs/NUc2+fUYyXy08biTHV+6MDPY6IyysnSTpx2HtVG4g76LRv3nAWJZpfv/6uKEg/ws3qRMll/MqO3vOffKosSxTHEEdLvzHD39m2FeraFYAALAfRiueolkBAKDJeX9Bt3pZLRxnAwEAAFtjsgIAgBU4G8hjTFYAAICtMVkBAMASTFY8RbMCAIAVWAbyGMtAAADA1pisAABgCSYrnqJZAQCgqTlkbhmoFfQ8LAMBAABbY7ICAIAVOMDWYzQrAAA0OYfMrd+0/KaHZSAAAGBrTFYAAGhiDolloEagWQEAwAo0Kx5jGQgAANgakxUAACzBZMVTNCsAAFiBZSCPsQwEAABsjckKAABWYLLiMZoVAAAsQbPiKZaBAACArTFZAQDACiwDeYxmBQCApsZHAzUKy0AAAMDWmKwAANDkGK00BpMVAABga0xWAACwAgfYeoxmBQAAK9CseIxlIAAAYGtMVgAAsASTFU/RrAAAYAWWgTzGMhAAALA1JisAAFiByYrHaFYAALAEzYqnWAYCAAC25nC73W6ri/A19/nzqi0u9jrHERCgttdfr9pjx+Q+d85AZVLbqEgjOb7iCGxvLszPT3K5jMW5z54xlmVa7fFTRnJ88Xeu/LzTSI6vtPfz/ncov4AAtYvuouri/08uQ++bJLWPDDGWZVyHMGNRDj9/uV2G/544z5vNM6FNgOR2y2Hg71yjud0XvkxwOFr8klKraFYAAEDzxTIQAACwNZoVAABgazQrAADA1mhWAACArdGsAAAAW6NZAQAAtkazAgAAbI1mBQAA2BrNCgAAsDWaFQAAYGs0KwAAwNZoVgAAgK3RrHigoKBADzzwgBISEpSUlKSFCxfqnMFPcm2pPvroI/3bv/2bkpOTlZCQoDFjxujdd98Vn53ZOKdPn1ZycrJuuukmffHFF1aX0yz88Y9/1C9+8Qv1799fQ4cO1ZQpU1RTU2N1Wba2ZcsWjR8/XoMGDdKPfvQjzZgxQ0VFRVaXBUiS2lhdgN2Vl5dr8uTJ6tGjh3JyclRSUqIFCxaopqZGzzzzjNXl2drKlSvVtWtXzZo1SxEREfrkk0/09NNP69ixY3rkkUesLq/ZeO211+R0Oq0uo9lYsmSJ3njjDT388MNKSEhQaWmpdu7cyXt4Bbt379YjjzyiX/ziF8rKylJZWZl+//vfKz09XXl5eQoKCrK6RLR2blzR66+/7k5ISHCXlpbWbXvrrbfccXFx7mPHjllXWDNw8uTJBtueeuop9y233OJ2Op0WVNT8fP311+6EhAT3unXr3H369HHn5+dbXZKtFRQUuOPj491/+ctfrC6lWXn66afdKSkpbpfLVbdt586d7j59+rj/+te/WlgZcAHLQFexbds2JSYmKjw8vG5bamqqXC6XduzYYV1hzUBkZGSDbXFxcaqqqtKZM2csqKj5yc7OVlpamnr27Gl1Kc3Ce++9p27dumnYsGFWl9KsnD9/XsHBwXI4HHXbQkJCJIllW9gCzcpVFBYWKjY2tt620NBQRUVFqbCw0KKqmq9PP/1UnTt3VocOHawuxfY2bdqkgwcPKjMz0+pSmo09e/aoT58+eu2115SYmKibb75ZaWlp2rNnj9Wl2drdd9+tgoICrV27VpWVlSoqKtLLL7+s+Ph43XLLLVaXB9CsXE1FRYVCQ0MbbA8LC1N5ebkFFTVff/vb37Rx40alp6dbXYrtVVdXa8GCBcrKyqKxa4Tjx49r+/bt+uCDD/Tss89q8eLFcjgcSk9P18mTJ60uz7YGDx6sRYsW6aWXXtLgwYM1YsQInTx5Um+88Yb8/f2tLg+gWUHTOHbsmLKysjR06FBNmjTJ6nJsb8mSJbruuus0duxYq0tpVtxut86cOaPf//73uuOOOzRs2DAtWbJEbrdb//mf/2l1ebb197//Xb/+9a91zz33aNWqVfr9738vl8ulqVOnchYVbIGzga4iNDRUlZWVDbaXl5crLCzMgoqan4qKCj300EMKDw9XTk6O/Pzoka/k6NGjys3N1eLFi+v+7l08xufMmTM6ffq0goODrSzRtkJDQxUeHq6+ffvWbQsPD1d8fLy+/vprCyuzt+zsbN1+++2aNWtW3baEhAQNHz5cH3zwge69914LqwNoVq4qNja2wbEplZWVOn78eINjWdBQTU2NMjIyVFlZqbfffrvuoD1c3nfffafa2lpNnTq1wWOTJk3SwIED9c4771hQmf3deOONOnLkyCUfO3v2bBNX03wUFBTopz/9ab1t119/vSIiIi77fgJNiWblKpKTk/X666/XO3Zl06ZN8vPzU1JSksXV2dv58+f16KOPqrCwUGvXrlXnzp2tLqlZiIuL0+rVq+tt++qrrzR//nzNnTtX/fv3t6gy+/vJT36i9957T1999ZXi4uIkSaWlpdq3b5/uv/9+a4uzsejoaH355Zf1th09elSlpaXq2rWrRVUB/8fh5ry0KyovL9edd96pnj17KiMjo+6icHfddRcXhbuKp59+Wu+8845mzZqlQYMG1XssPj5eAQEBFlXW/OzevVuTJk3Su+++S7NyBS6XS/fcc4/Ky8uVlZWlwMBALVu2TN9++63Wr1+vqKgoq0u0pVWrVumFF17QxIkTlZKSorKyMi1ZskSnTp3S+vXrFRERYXWJaOVoVjxQUFCg559/Xp999pmCg4M1ZswYZWVl8cP2KlJSUnT06NFLPrZlyxZ169atiStqvmhWPHfq1CnNnz9fH3/8sWprazV48GDNnj1bN954o9Wl2Zbb7dZbb72ldevWqaioSMHBwUpISFBWVpZ69epldXkAzQoAALA3TssAAAC2RrMCAABsjWYFAADYGs0KAACwNZoVAABgazQrAADA1mhWAACArdGsAAAAW6NZAQAAtkazAgAAbI1mBQAA2BrNCgAAsDWaFaAFq6mp0R133KE77rhDNTU1ddvLysr0ox/9SGlpaXI6nRZWCABXR7MCtGBBQUF68cUXdeTIEb3yyit12+fNm6fKykrNnz9f/v7+FlYIAFfXxuoCAPjWwIEDNWXKFL3xxhsaOXKkTpw4oQ0bNmjOnDnq2bOn1eUBwFU53G632+oiAPjWuXPnNHbsWJ05c0ZnzpzRjTfeqNWrV8vhcFhdGgBcFc0K0Ep88cUXGjdunAIDA7VhwwbFxMRYXRIAeIRjVoBWYvv27ZKks2fP6vDhwxZXAwCeY7ICtAL79+/XuHHjdNddd2n//v0qLS1VXl6eQkJCrC4NAK6KZgVo4Wpra3XPPfeovLxcH374ob777ru6xmX+/PlWlwcAV8UyENDCLVmyRF999ZVeeOEFdejQQX379lVmZqbee+89bd261eryAOCqmKwALdi+fft0zz336L777tNTTz1Vt93pdOree+9VSUmJNmzYoNDQUAurBIAro1kBAAC2xjIQAACwNZoVAABgazQrAADA1mhWAACArdGsAAAAW6NZAQAAtkazAgAAbI1mBQAA2BrNCgAAsDWaFQAAYGs0KwAAwNZoVgAAgK3RrAAAAFv7/wHdd88QxsyCmAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def set_common(ax, fig):\n",
    "    ax.scatter(6,5,c='r')\n",
    "    ax.set_xlabel(\"x\")\n",
    "    ax.set_ylabel(\"y\")\n",
    "    fig.tight_layout()\n",
    "    \n",
    "fig, ax = plt.subplots(1,1)\n",
    "ax1 = ax.imshow(z,cmap=plt.cm.Reds)\n",
    "set_common(ax, fig)\n",
    "fig.colorbar(ax1)\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1,1)\n",
    "ax.imshow(z_lcid, cmap=plt.cm.Accent)\n",
    "set_common(ax, fig)\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1,1)\n",
    "ax.imshow(np.ma.masked_array(z_lcid, z_vis_mask),cmap=plt.cm.Accent)\n",
    "ax.quiver(6,5,-2,-1)\n",
    "set_common(ax, fig)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "149a6d74",
   "metadata": {},
   "source": [
    "## Path Network Traversal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "id": "4e8b5250",
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9f5add09",
   "metadata": {},
   "source": [
    "$$\n",
    "\\begin{align}\n",
    "x(T) &= a T^2 + b T + c\\\\\n",
    "\\dot x(T) &= 2 a T + b\\\\\n",
    "x(T=0) &= x_1 = c\\\\\n",
    "x(T=t_f) &= x_2 = a t_f^2 + b t_f + c\\\\\n",
    "\\dot x(T=0) &= \\dot x_1 = b\\\\\n",
    "\\dot x(T=t_f) &= \\dot x_2 = 2 a t_f + b\\\\\n",
    "\\end{align}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 297,
   "id": "e5344326",
   "metadata": {},
   "outputs": [],
   "source": [
    "def poly_coeffs(x1, x2, v1=(0,0), v2=(0,0), t=1):\n",
    "    A = np.array([\n",
    "        [0,0,0,1],\n",
    "        [t**3, t**2, t, 1],\n",
    "        [0,0,1,0],\n",
    "        [3*t, 2*t, 1, 0]\n",
    "    ])\n",
    "\n",
    "    b = np.row_stack(\n",
    "        [x1,x2,v1,v2]\n",
    "    )\n",
    "    \n",
    "    x_coeffs = np.linalg.solve(A,b[:,0])\n",
    "    y_coeffs = np.linalg.solve(A,b[:,1])\n",
    "    \n",
    "    assert np.allclose(np.dot(A, x_coeffs), b[:,0])\n",
    "    assert np.allclose(np.dot(A, y_coeffs), b[:,1])\n",
    "    \n",
    "    return x_coeffs,y_coeffs\n",
    "\n",
    "def generate_path(x1, x2, v1=None, v2=None,t=1):\n",
    "    \n",
    "    if v1 is None:\n",
    "        v1 = 3*(np.random.rand(2)-0.5)*2\n",
    "    if v2 is None:\n",
    "        v2 = 3*(np.random.rand(2)-0.5)*2\n",
    "        \n",
    "    \n",
    "    cx, cy = poly_coeffs(x1,x2,v1,v2, t=t)\n",
    "    t = np.linspace(0,1)\n",
    "    \n",
    "    x = cx[0]*t**3+cx[1]*t**2+cx[2]*t+cx[3]\n",
    "    y = cy[0]*t**3+cy[1]*t**2+cy[2]*t+cy[3]\n",
    "    \n",
    "    return LineString(np.column_stack((x,y)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "id": "42655646",
   "metadata": {},
   "outputs": [],
   "source": [
    "nodes = [(0,1), (7,7), (4,1), (3,4), (10,10),(1,8),(10,0)]\n",
    "edges = [(0,3),(1,4),(2,3),(6,5),(6,1),(6,2),(4,5),(3,5),(4,6),(5,1),(0,2)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 299,
   "id": "18d4c19a",
   "metadata": {},
   "outputs": [],
   "source": [
    "g = nx.Graph()\n",
    "for v,w in edges:\n",
    "    x1,x2 = nodes[v], nodes[w]\n",
    "    g.add_edge(x1,x2, path=generate_path(x1,x2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "id": "a38f67cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax  = plt.subplots()\n",
    "\n",
    "nodes = sorted(list(g.nodes),key=lambda v: np.linalg.norm(v))\n",
    "\n",
    "coords = {\n",
    "    f:f for f in nodes\n",
    "}\n",
    "inds = {f:i for i,f in enumerate(nodes)}\n",
    "\n",
    "for edge in g.edges:\n",
    "    u,v = edge\n",
    "    data = g.get_edge_data(u,v)\n",
    "    path = data['path']\n",
    "    p = ax.plot(path.coords.xy[0], path.coords.xy[1],c='r',label=\"Physical path\")\n",
    "    e = ax.plot([u[0], v[0]],[u[1],v[1]],c='b',label=\"Edge\")\n",
    "  \n",
    "nx.draw_networkx_nodes(g,pos=coords,ax=ax)\n",
    "nx.draw_networkx_labels(g,pos=coords,labels=inds)\n",
    "ax.legend(handles=p+e)\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('example_path_network.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36b64449",
   "metadata": {},
   "source": [
    "## Weighted Nearest Angle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "id": "24c58b10",
   "metadata": {},
   "outputs": [],
   "source": [
    "from shapely import ops"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 341,
   "id": "c20bc444",
   "metadata": {},
   "outputs": [],
   "source": [
    "pos = Point(0,0)\n",
    "\n",
    "roads = [\n",
    "    [(0,.5),(0,1),(-1,-1),(-1,-1),3],\n",
    "    [(0.5,0),(1,0.2),(-1,1),(0,0),2],\n",
    "    [(0.5,1),(1,0.),(-1,-1),(-1,-1),1]\n",
    "]\n",
    "\n",
    "roads = [(generate_path(u,v,vu,vv),w) for u,v,vu,vv,w in roads]\n",
    "roads = [(f,w,ops.nearest_points(pos,f)[1]) for f,w in roads]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 342,
   "id": "29f85649",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(<LINESTRING (0 0.5, -0.019 0.481, -0.036 0.466, -0.05 0.455, -0.063 0.447, -...>,\n",
       "  3,\n",
       "  <POINT (-0.081 0.44)>),\n",
       " (<LINESTRING (0.5 0, 0.481 0.02, 0.465 0.039, 0.451 0.056, 0.441 0.073, 0.432...>,\n",
       "  2,\n",
       "  <POINT (0.423 0.114)>),\n",
       " (<LINESTRING (0.5 1, 0.481 0.98, 0.466 0.959, 0.455 0.939, 0.447 0.918, 0.442...>,\n",
       "  1,\n",
       "  <POINT (0.591 0.633)>)]"
      ]
     },
     "execution_count": 342,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "roads"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 372,
   "id": "4fd31c11",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax  = plt.subplots()\n",
    "\n",
    "for road in roads:\n",
    "    ls,w,nearest = road\n",
    "    a = ax.plot(ls.coords.xy[0], ls.coords.xy[1],linewidth=w,label=f\"Score = {w}\")\n",
    "    b = ax.scatter(nearest.x,nearest.y)\n",
    "    c = ax.quiver(pos.x,pos.y,nearest.x-pos.x,nearest.y-pos.y,scale=1,scale_units='xy',color='c')\n",
    "    \n",
    "ax.scatter(pos.x, pos.y)\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "ax.axis('equal')\n",
    "ax.legend()\n",
    "plt.show()\n",
    "fig.savefig(\"weighted_vec_paths.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 373,
   "id": "cc48c8f4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vecs = []\n",
    "for _,weight,nearest in roads:\n",
    "    dist = pos.distance(nearest)\n",
    "    scale = weight/dist\n",
    "    vec = np.array([nearest.x-pos.x,nearest.y-pos.y])\n",
    "    vec /= np.linalg.norm(vec)\n",
    "    vecs.append(scale*vec) \n",
    "    \n",
    "fig, ax  = plt.subplots(1,1)\n",
    "for vec in vecs:\n",
    "    vec = vec.copy()\n",
    "    vec /= np.linalg.norm(vec)\n",
    "    ax.plot([pos.x,vec[0]],[pos.y,vec[1]])\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "plt.show()\n",
    "fig.savefig(\"unit_vec_angles.pdf\")\n",
    "\n",
    "fig, ax  = plt.subplots(1,1)\n",
    "for vec in vecs:\n",
    "    ax.plot([pos.x,vec[0]],[pos.y,vec[1]])\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "plt.show()\n",
    "fig.savefig(\"scaled_unit_vec_angles.pdf\")\n",
    "\n",
    "fig, ax  = plt.subplots(1,1)\n",
    "prev = np.array([pos.x,pos.y])\n",
    "c = prev.copy()\n",
    "for vec in vecs:\n",
    "    v = ax.plot([c[0],vec[0]+c[0]],[c[1],vec[1]+c[1]],'b-.',label=\"Weighted vector\")\n",
    "    c += vec\n",
    "t= ax.plot([pos.x,c[0]],[pos.y,c[1]],'g',label=\"Total weighted vector\")\n",
    "ax.legend(handles=v+t)\n",
    "ax.set_ylabel(\"y\")\n",
    "ax.set_xlabel(\"x\")\n",
    "plt.show()\n",
    "fig.savefig(\"total_weighted_vec_angles.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5b946324",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> sections/results/figures/manual_figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "46336479",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import scipy as scp\n",
    "%matplotlib widget\n",
    "import matplotlib.pyplot as plt\n",
    "from collections import namedtuple"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a46ef6c4",
   "metadata": {},
   "source": [
    "## Classify Location Found"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "9f43f52b-df30-4c6f-9b7d-a504bd09c8bb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "LocationFoundData = namedtuple(\"LocationFoundData\", \"open_ground road trees building water source\")\n",
    "\n",
    "data = [\n",
    "    LocationFoundData(\n",
    "        open_ground=68.02, road=2.10,trees=28.31, building=0.03, water=1.53, source=\"J1\"\n",
    "    ),\n",
    "    LocationFoundData(\n",
    "        open_ground=38.36, road=38.95,trees=17.76, building=3.85, water=1.08, source=\"J2\"\n",
    "    ),\n",
    "    LocationFoundData(\n",
    "        open_ground=40.8, road=32.3,trees=3.1, building=23.1, water=0.8, source=\"Original\"\n",
    "    )\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "b178016d-8bd3-41d3-9e79-c7f1cdd669e7",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Source</th>\n",
       "      <th>location_found</th>\n",
       "      <th>count</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>J1</td>\n",
       "      <td>Open Ground</td>\n",
       "      <td>68.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>J2</td>\n",
       "      <td>Open Ground</td>\n",
       "      <td>38.36</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Original</td>\n",
       "      <td>Open Ground</td>\n",
       "      <td>40.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>J1</td>\n",
       "      <td>Road</td>\n",
       "      <td>2.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>J2</td>\n",
       "      <td>Road</td>\n",
       "      <td>38.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Original</td>\n",
       "      <td>Road</td>\n",
       "      <td>32.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>J1</td>\n",
       "      <td>Trees</td>\n",
       "      <td>28.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>J2</td>\n",
       "      <td>Trees</td>\n",
       "      <td>17.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Original</td>\n",
       "      <td>Trees</td>\n",
       "      <td>3.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>J1</td>\n",
       "      <td>Building</td>\n",
       "      <td>0.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>J2</td>\n",
       "      <td>Building</td>\n",
       "      <td>3.85</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Original</td>\n",
       "      <td>Building</td>\n",
       "      <td>23.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>J1</td>\n",
       "      <td>Water</td>\n",
       "      <td>1.53</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>J2</td>\n",
       "      <td>Water</td>\n",
       "      <td>1.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Original</td>\n",
       "      <td>Water</td>\n",
       "      <td>0.80</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Source location_found  count\n",
       "0         J1    Open Ground  68.02\n",
       "1         J2    Open Ground  38.36\n",
       "2   Original    Open Ground  40.80\n",
       "3         J1           Road   2.10\n",
       "4         J2           Road  38.95\n",
       "5   Original           Road  32.30\n",
       "6         J1          Trees  28.31\n",
       "7         J2          Trees  17.76\n",
       "8   Original          Trees   3.10\n",
       "9         J1       Building   0.03\n",
       "10        J2       Building   3.85\n",
       "11  Original       Building  23.10\n",
       "12        J1          Water   1.53\n",
       "13        J2          Water   1.08\n",
       "14  Original          Water   0.80"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(data)\\\n",
    "    .rename(columns={'open_ground': 'Open Ground', 'road': 'Road', 'trees':'Trees','building':'Building', 'water':'Water', 'source':'Source'})\\\n",
    "    .melt(var_name=\"location_found\", value_name=\"count\", id_vars=\"Source\")\\\n",
    "    .astype({'count': 'float'})\n",
    "    \n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "79b8de65-807a-4f1f-89ef-24c7063bf635",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[99.99, 100.0, 100.09999999999998]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[f[1]['count'].sum() for f in df.groupby(\"Source\")]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "8ee9f0f7-0282-4e2f-a244-d04573929c5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy.typing as npt\n",
    "\n",
    "def kldiv(y1: npt.NDArray[np.float64], y2: npt.NDArray[np.float64]) -> float:\n",
    "    y2 = np.where(y2 == 0, np.finfo(float).eps, y2)\n",
    "    y1 = np.where(y1 == 0, np.finfo(float).eps, y1)\n",
    "    return float(np.sum(y1 * np.log(y1 / y2)))\n",
    "\n",
    "\n",
    "def klsymdiv(y1: npt.NDArray[np.float64], y2: npt.NDArray[np.float64]) -> float:\n",
    "    return kldiv(y1, y2) + kldiv(y2, y1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "4d9a5f70",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "306.01857556129744"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "klsymdiv(np.array(list(data[2]))[:-1].astype(float), np.array(list(data[0]))[:-1].astype(float)) # Source vs J1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "76a74c52",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "61.5605364302449"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "klsymdiv(np.array(list(data[2]))[:-1].astype(float), np.array(list(data[1]))[:-1].astype(float)) # Source vs J1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "b347b9ad",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "159.24319561488198"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = 10_000_000\n",
    "rand = np.random.uniform(0.0,1,(N,5))\n",
    "\n",
    "rand = rand[~np.any(rand<0,axis=1)]\n",
    "\n",
    "rand[rand==0] = np.finfo(float).eps\n",
    "rand /= rand.sum(axis=1)[:,None]\n",
    "rand *= 100\n",
    "\n",
    "klsymdiv(np.array(list(data[2]))[:-1].astype(float), rand)/N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "e922864b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "03e3e153e04b4ef6bbe7a1e62e87880e",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "ax.hist(rand[::int(N/1000)])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "cc5b8488",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ab39affe627e478c9748b4556fc1cbd6",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "sns.barplot(data=df, x=\"location_found\", y=\"count\", hue=\"Source\", ax=ax)\n",
    "ax.set_ylabel(\"Percent (%)\")\n",
    "ax.set_xlabel(\"Location Found\")\n",
    "plt.show()\n",
    "fig.savefig(f\"locations_found_combined.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

